Supercool exit: Gravitational waves from QCD-triggered conformal symmetry breaking

Classically conformal Standard Model extensions predict an intriguing thermal history of the early universe. In contrast to the common paradigm, the onset of the electroweak phase transition can be significantly delayed while the universe undergoes a period of thermal inflation. Then, a first-order chiral phase transition could not only trigger electroweak symmetry breaking but also initiate the exit from supercooling. To study the dynamics of this scenario, we focus on low-energy quark-based QCD effective models that exhibit a first-order transition. While a large amount of latent heat is naturally involved if thermal inflation ends, we find that a supercooling period prior to the QCD scale considerably enhances the timescale of the transition. This enhancement implies great observational prospects at future gravitational wave observatories. Our results are readily applicable to a wide class of scale-invariant SM extensions, as well as strongly coupled dark sectors.

==> anc/OmegaGW_3D_4D_comparison_v2.dat <==
f_today_NJL,OmegaCol_today_NJLf_today_PNJL_Improved,OmegaCol_today_PNJL_Improved,f_today_PNJL,OmegaCol_today_PNJL,f_today_NJL_4D,OmegaCol_today_NJL_4Df_today_PNJL_Improved_4D,OmegaCol_today_PNJL_Improved_4D,f_today_PNJL_4D,OmegaCol_today_PNJL_4D
0.0014761623879383946,2.0832783934171854e-160.001966280455943362,1.1738006024366593e-16,0.002593951231946918,6.744242796305127e-17,0.00025164614227567123,7.170308639337279e-150.0006511493237823073,1.0708383145723746e-15,0.0013361787182624735,2.542763266980872e-16
0.0017460566867796483,2.164859106914258e-160.002326915717396846,1.220791604079026e-16,0.0030688280712663327,7.016735823951015e-17,0.0002970523798055185,7.436709899364576e-150.0007702654648440359,1.1106092269938736e-15,0.0015808763307316735,2.6393408742933013e-16
0.002064916449408068,2.2503009460248886e-160.002753285297244657,1.2698428040534702e-16,0.003630120243585257,7.301057253310093e-17,0.00035058275360744516,7.715986146617155e-150.0009109971710258312,1.1522666566479455e-15,0.0018700416725720734,2.7404313710383266e-16
0.0024414989228437062,2.3400053722205424e-160.003257150798593153,1.3212777420429094e-16,0.004293247022599514,7.59919743194094e-17,0.00041367590717825804,8.008963610607438e-150.001077222425045648,1.1959566756203318e-15,0.0022116484805222306,2.8464737784892193e-16
0.002845316327894686,2.39990553285261e-160.0037979240653398883,1.355899923420176e-16,0.005004628614789139,7.800790139125216e-17,0.00048112266199151543,8.198921945173818e-150.001255503772119441,1.2242627428720737e-15,0.0025781198709702406,2.916038464301735e-16
0.003362702651722091,2.497769160285053e-160.004490950618786739,1.4120133692503194e-16,0.005916165051401023,8.126219718685746e-17,0.000567470299556572,8.517367204526664e-150.001483952931342385,1.2717611792005593e-15,0.00304773068969797,3.031485985053253e-16
0.003973224142126314,2.6008511327024694e-160.005309157999691798,1.4711463466220635e-16,0.0069920201805226375,8.469286658553894e-17,0.0006691693942599664,8.852024712609623e-150.0017535784408661706,1.3216910360617953e-15,0.0036020484641924484,3.152953800164065e-16
0.004693442493714983,2.7095069635749134e-160.006274874125084957,1.533512649031104e-16,0.00826143526507938,8.831255480632319e-17,0.0007889190670635608,9.203921210866873e-150.002071718879676963,1.374209426022401e-15,0.004256173052344719,3.280843417015897e-16
0.00554282338352925,2.8241157105756705e-160.0074143548926381316,1.5993375403659608e-16,0.009758782864230944,9.21345644412242e-17,0.000929886778096857,9.574159493476331e-150.00244700352765733,1.4294845718047211e-15,0.005027859523396708,3.415582994014769e-16
0.0065249307039320845,2.93639665943928e-160.00873262380730566,1.6639386942611007e-16,0.011490451336778874,9.58893997150176e-17,0.0010925557239727028,9.934532467716896e-150.002881051384075954,1.4833086047996065e-15,0.005920459729421445,3.547137296848528e-16
0.007701750181256733,3.0637880763400866e-160.010312937251452723,1.737204821693237e-16,0.013565722837628896,1.0014718669135362e-16,0.0012871725923532488,1.0343893505201863e-140.0034012898240943466,1.5444727143343885e-15,0.0069903606963750645,3.6965496096126976e-16
0.009088363820886649,3.1984324176084847e-160.012175876387642543,1.8146972859778992e-16,0.01601131961672855,1.0465263044351116e-16,0.001516087083696002,1.0775372446805059e-140.004014457325857514,1.6089694902952687e-15,0.008251440489192807,3.8542775348619214e-16
0.010721653973523959,3.34084253074636e-160.014371274155489477,1.896718754675925e-16,0.018892373951673914,1.0942361644935431e-16,0.0017852669834684254,1.1230451463093514e-140.004736940505691523,1.6770252961976828e-15,0.009737402596567185,4.020898189770998e-16
0.01254801675796372,3.464828833126329e-160.016827702583097258,1.968403154184926e-16,0.022114565103128803,1.136026426064717e-16,0.0020856033839550896,1.1621026515687914e-140.005545166256961349,1.7354883452203255e-15,0.01139979783440592,4.1648870397821823e-16
0.014794541602865868,3.6232634935716354e-160.019850191190899123,2.059790876679931e-16,0.026078250994861687,1.1892359177532652e-16,0.0024546307156861976,1.2124353311542856e-140.006539626506140354,1.8108351791080308e-15,0.013445217421785989,4.349793690616138e-16
0.01743806278748505,3.7912065798367223e-160.023408412113938553,2.1567381275115085e-16,0.030742820162026584,1.2457107866670896e-16,0.002888179417923049,1.2656264695771922e-140.00771028654173935,1.8905046291181417e-15,0.015853035727814737,4.545547828554408e-16
0.020547635171638767,3.9693665798608047e-160.026771949971647814,2.1922034719215295e-16,0.03514855228545841,1.2667187040368182e-16,0.0033973699132876043,1.3218774321058002e-140.009087913327869903,1.974805809854991e-15,0.01868648673189746,4.752942765661227e-16
0.02348149287794312,4.034365201299797e-160.03155087149904256,2.298301261806962e-16,0.041408747691556065,1.3285887345997047e-16,0.0038759313205845016,1.3401654860877152e-140.010388852953434526,2.0024526620628333e-15,0.021362247781215732,4.824380254999297e-16
0.02765109244380507,4.2293439625008165e-160.037170562083451056,2.4111277548252223e-16,0.04876752107877689,1.3944183498518304e-16,0.004556663209451448,1.4013276414371957e-140.012237806978889303,2.0942292730211947e-15,0.025164766069645066,5.050756386756847e-16
0.03255027689903475,4.4366911470925134e-160.043776330081692204,2.531212358301571e-16,0.057414175330062094,1.4645219278546455e-16,0.005355365060315898,1.4661498553039797e-140.014411380841198886,2.191564216409836e-15,0.029634573746990127,5.291169037120649e-16
0.03830441953345536,4.657381114275746e-160.051538040409619595,2.659134369124209e-16,0.06756989086876627,1.5392437435504413e-16,0.006292151310667085,1.5349038735699063e-140.016965628514230592,2.2948772027230544e-15,0.03488674277352138,5.546703468986347e-16
0.044117415221064445,4.790142308669072e-160.05938541861444091,2.73705330850877e-16,0.07783014966169027,1.5850968466236072e-16,0.007390497295857703,1.6078856046333626e-140.019966083861039624,2.4046260283037527e-15,0.040196977628291136,5.696837006938589e-16
0.051879430051774006,5.035575590612966e-160.06986376061351782,2.879570965996796e-16,0.09152922869420722,1.6684439396579025e-16,0.008496269771171853,1.650163090996226e-140.02299798604680321,2.4685713856541735e-15,0.04728841119049147,5.980230696199516e-16
0.060984449132629175,5.297516017385489e-160.08215972493768794,3.0318140032648884e-16,0.10759784330158059,1.7575341895503242e-16,0.009972879999095715,1.730873160651407e-140.027046926593067313,2.5901411128816774e-15,0.05561082361896842,6.282254381775327e-16
0.07166004296839831,5.577342785374614e-160.09658195645616836,3.1946060818445734e-16,0.12643698949122753,1.8528587495548256e-16,0.011702158057468366,1.816759689482433e-140.031797450425695435,2.7196225873739074e-15,0.06537363325407912,6.604435706820042e-16
0.08343159789276147,5.824928155453851e-160.11249270265008025,3.339247939667472e-16,0.14720844568548808,1.9377783338209932e-16,0.01372651506759369,1.9082347329084796e-140.037040333866843515,2.8325440516431067e-15,0.07614584887490271,6.887387827330238e-16
0.09795838390174075,6.142419157859343e-160.13213135151802688,3.5243125596804466e-16,0.17283870428468906,2.046290260852902e-16,0.015953858365612306,1.988122507288797e-140.043513920333005954,2.9785438663794615e-15,0.08944422701434077,7.251855845164095e-16
0.11496648440170601,6.482628690914995e-160.15513201478228064,3.7228206121475866e-16,0.20284283265339761,2.162766323065639e-16,0.01870014580119883,2.09125790272685e-140.05109916630664972,3.1344890940810847e-15,0.1050224279697193,7.641814182485337e-16
0.13486953238154611,6.847576968288244e-160.18205608477173305,3.935984521450896e-16,0.2379483697168401,2.287932226691212e-16,0.021910881207072005,2.2014096509226886e-140.05998278421066052,3.3012249486136747e-15,0.12326221737676622,8.059487366952821e-16
0.1576765591425961,7.217921679721974e-160.21291913500288115,4.1527331758186412e-16,0.2781682394374669,2.4153721858740343e-16,0.02558639196591422,2.3122578482833326e-140.07017217378693234,3.469311510054146e-15,0.14417632844197498,8.481976549140044e-16
0.18480669935654695,7.638041065162542e-160.24964123054483495,4.3986518377330795e-16,0.326002026174322,2.5599898110612203e-16,0.029955758628319853,2.4379044980561373e-140.0823030574052,3.659950293751647e-15,0.16906775710420588,8.961283096223996e-16
0.2165024072658376,8.09026836079683e-160.29255463619398675,4.663661827368947e-16,0.38187192036446904,2.715958164161025e-16,0.035056777034985595,2.5725056364002773e-140.09648893914614876,3.864435195550493e-15,0.19816538147285934,9.476391479559195e-16
0.25351018692099386,8.577654172314008e-160.3426728431763928,4.949603939861968e-16,0.44708756209380085,2.884383756438556e-16,0.04100893685928367,2.71685375239875e-140.1130689939715519,4.0840213426340336e-15,0.23216051452080919,1.0030639974073535e-15
0.2966939284436857,9.103596965599138e-160.401168716981309,5.258531856186706e-16,0.523163327993472,3.066502481924304e-16,0.04795060707743912,2.871825427309183e-140.13243646322151764,4.3201007771145e-15,0.2718539088586617,1.0627741516893604e-15
0.3469005001700299,9.66765753052413e-160.46919275195078,5.590293827965253e-16,0.6115807294061274,3.262269278413766e-16,0.05601736295301312,3.0370623098563016e-140.15497901788963545,4.572218505702583e-15,0.31803295534365544,1.126690100506611e-15
0.40556130414743935,1.0282271435385112e-150.5486866573225304,5.952196075089492e-16,0.7148482021502176,3.4759972466703677e-16,0.06543919644793313,3.216222466857657e-140.18134794068551374,4.845978651843898e-15,0.37202359776322014,1.1962295890832568e-15
0.4738764166509026,1.0948203755796755e-150.641280079669858,6.344820390647814e-16,0.8350615746223472,3.708085786961303e-16,0.07640878355706163,3.4092464726820126e-140.2120944446329914,5.141408768206245e-15,0.43494322553966513,1.271443789306285e-15
0.5533090067036089,1.1669326231004272e-150.7489590577510109,6.770561717644274e-16,0.974774677982266,3.960000195057954e-16,0.08917264970318275,3.617467201546095e-140.24792204058671805,5.460650887098816e-15,0.5081543619993143,1.3527420822535585e-15
0.64574911316436,1.245445134959971e-150.8742877848042847,7.234705187937858e-16,1.1372861577121838,4.2349069214341434e-16,0.10400196330664893,3.841891227787927e-140.28960612116764406,5.805376650039838e-15,0.5934161506421278,1.4411008733687935e-15
0.7531637923521678,1.3308966961683474e-151.0199349616345175,7.740580036268778e-16,1.325932086575468,4.535451280466643e-16,0.12124775809175119,4.0851092960448404e-140.33814814771987173,6.1796775880199046e-15,0.6925641911051997,1.5370918830635081e-15
0.8778785054889617,1.4240503980272189e-151.188978894731554,8.293903456066474e-16,1.5449428191618808,4.863153048560549e-16,0.14127518024775323,4.3485287798855674e-140.39459324518002326,6.585890672573715e-15,0.8077700744175529,1.6415388444298562e-15
1.0224569841871776,1.5259292240917297e-151.385147069044225,8.89741014162728e-16,1.7987959807107172,5.221772495867429e-16,0.16451651347549762,4.6342351694526325e-140.4601638755939976,7.027195692554951e-15,0.9414960763268574,1.755317806723456e-15
1.190151656088985,1.6371589568505e-151.6125702780185913,9.558877307421166e-16,2.092881747208919,5.615288491990739e-16,0.19146177824638605,4.94441796313358e-140.5363060273460547,7.507852011063275e-15,1.0966507866099757,1.879588882221075e-15
1.3843441397085388,1.7590504794461169e-151.875929019785203,1.028490273848606e-15,2.4332282413235142,6.047494029021307e-16,0.2226903194514952,5.2820152360052273e-140.624634398315122,8.031991359694841e-15,1.2764741030458675,2.0154978947749594e-15
1.6090058998524843,1.8928758889267824e-152.1806379697094322,1.108293169324378e-15,2.826585242763663,6.523740262177712e-16,0.2588473616178872,5.649861672873189e-140.7270108818595072,8.604530352338073e-15,1.4845863492700182,2.1647224876018547e-15
1.8686931537822926,2.040010487751854e-152.5327223423613447,1.1962871475823917e-15,3.280805573386129,7.049195232915757e-16,0.300655879903222,6.05213868072542e-140.8455626551863688,9.23105573708213e-15,1.7254639769127402,2.3281349469314255e-15
2.1684556166870586,2.20230918839092e-152.9391726199676547,1.2934487246595373e-15,3.8047189283529677,7.630184858258726e-16,0.3490057501571961,6.490917420076743e-140.9826485200701398,9.919288442685554e-15,2.003824744432238,2.507882945799871e-15
2.514158464802924,2.3815793055378628e-153.4078482880016403,1.400966344380277e-15,4.408307339799056,8.274012608866409e-16,0.40484107546175724,6.971481561272112e-141.1411717918537863,1.067354878326199e-14,2.325156405845668,2.706008634474197e-15
2.912380808435337,2.5800314397917506e-153.9476277069185963,1.520213671339897e-15,5.102826535982544,8.98913678575564e-16,0.4692597219016999,7.498780462874243e-141.3241968595463254,1.150375848494894e-14,2.695726749751402,2.9247488195087505e-15
3.370542961150332,2.800222635730227e-154.568513647966216,1.6527834714745492e-15,5.900933081722141,9.785384861969493e-16,0.5435181874377533,8.078151778240005e-141.535280314459747,1.241948155905501e-14,3.122435756752453,3.167087603945228e-15
3.896991155502326,3.0451201458711115e-155.281743326419985,1.8005286386878265e-15,6.8168155666287475,1.0674213703375495e-15,0.6290029104988967,8.716815129451926e-141.7784747666483083,1.3431279339194413e-14,3.6132674396627187,3.4360041030837984e-15
4.501085233543211,3.318178734139005e-156.0999012492858835,1.9656120822662913e-15,7.866327377869246,1.1669026841412993e-15,0.7273220872754945,9.421771485882047e-142.0582458963645927,1.4552990562637452e-14,4.177115836776113,3.7351464955161176e-15
5.193287767428338,3.623434790708134e-157.03703252074297,2.150567652516556e-15,9.067117688610807,1.2785563033231875e-15,0.8402735840536923,1.0201585465406692e-132.3797410900116702,1.5798698546103834e-14,4.8239443241195765,4.068767683417893e-15
5.985252484333989,3.9656214203116195e-158.10875341478618,2.3583748847630424e-15,10.438756181920152,1.404237434394116e-15,0.9698793540077759,1.1066152193971634e-132.7486884152882474,1.7185559446919732e-14,5.564876206525735,4.441843373319318e-15
6.88990915520573,4.350309826567996e-159.332355005338323,2.5925511302110227e-15,12.002845679904098,1.5461417240406337e-15,1.1184071890832303,1.2026939933401026e-133.1714929952216218,1.873359610767979e-14,6.412283277244315,4.8602168284087694e-15
7.9215412369412785,4.7840838367715776e-1510.726894410409013,2.8572656804486528e-15,13.783115226457962,1.7068787129227565e-15,1.288393099476293,1.309728373428882e-133.6552917633730115,2.046626236889473e-14,7.379868998245778,5.3307771653115006e-15
9.095851509963365,5.274756419381379e-1512.313266729517316,3.157481868062543e-15,15.805484243201581,1.8895636011881993e-15,1.4826638989801595,1.42927423222941e-134.208006146762604,2.24111358968453e-14,8.482741958204079,5.8616800669884606e-15
10.430009704379385,5.831639712692869e-1514.11424900413638,3.4991349603732302e-15,18.098086112833318,2.0979325300623517e-15,1.704359424545343,1.5631533714075067e-134.8383903975307545,2.4600772920626135e-14,9.737474069449258,6.46262243197524e-15
11.942674636524744,6.465883646573105e-1516.15450548270373,3.88935612689099e-15,20.69123691264305,2.3364882528068552e-15,1.9569536351578933,1.7135069335160875e-135.556072642108544,2.7073768066188373e-14,11.162136543324044,7.145186014150627e-15
13.653981663696452,7.190903036099187e-1518.460541104170964,4.336756093173991e-15,23.617332009255687,2.610685335544766e-15,2.2442736134248538,1.8828612005285854e-136.371584936847145,2.987607548214507e-14,12.77630501217775,7.923269854469409e-15
15.58548429566246,8.022919529363339e-1521.060587418587563,4.851786633519319e-15,26.91064983307307,2.9271671326624003e-15,2.570515227665251,2.0742090517021013e-137.296377696669662,3.306266484413944e-14,14.601023225779725,8.813637730433494e-15
17.76003657302185,8.981653677064127e-1523.9844021435535,5.447204290558036e-15,30.607038401454687,3.294071066464266e-15,2.9402538973921617,2.291111328009026e-138.342812785021131,3.6699609243558954e-14,16.658712528364482,9.836615609156161e-15
20.201600346946105,1.0091214627931239e-1427.262960247431156,6.138669342873545e-15,34.743456120234995,3.721424704853993e-15,3.3584485357067,2.537823649441362e-139.524128308854213,4.086673373644495e-14,18.973011820844206,1.1016986130336454e-14
22.93495890701149,1.1381251947480122e-1430.928010918172692,6.945525100584966e-15,39.35733417694822,4.221663507461329e-15,3.830436313892784,2.819455974890788e-1310.854366747309248,4.566099675964944e-14,21.568529950818917,1.2385143834849093e-14
25.98531557164634,1.2888457866062835e-1435.011471145168784,7.891819603350608e-15,44.48572364244897,4.810312984860209e-15,4.3619154034816505,3.142174550759654e-1312.348256461606091,5.120083648028651e-14,24.470489501122714,1.397859819134422e-14
29.377752994597092,1.465854192763422e-1439.54462310106745,9.00765597685764e-15,50.1642039988422,5.506891175758526e-15,4.958912298742866,3.513459103449541e-1314.021034905153016,5.763179734923871e-14,27.704237857017162,1.5843944408993773e-14
33.13652622863234,1.6748848080522485e-1444.55709176974512,1.0330986699959286e-14,56.42539558831037,6.336140672216641e-15,5.627729711107212,3.9424325353534904e-1315.888200015888458,6.513386882572417e-14,31.294598373283172,1.8039468962535638e-14
37.28417003132322,1.923184354512524e-1450.07548317789865,1.1910060913836702e-14,63.297338343546926,7.329643131367673e-15,6.374870365209996,4.440286479123441e-1317.96517439519059,7.393113345778232e-14,35.26503166719998,2.0638624338534753e-14
41.84032558591867,2.2199885931529323e-1456.12186631508322,1.3806667734903915e-14,70.80124550573727,8.528086999458792e-15,7.206931330515058,5.020834573158397e-1320.2668650672605,8.430455774977702e-14,39.6365748715737,2.373470588004246e-14
46.82043165656301,2.5771577554550606e-1462.711735941390856,1.6100680847269757e-14,78.94895413715349,9.984362630876968e-15,8.13046282046801,5.701237305861702e-1322.807100032371785,9.66091006094241e-14,44.426533391896406,2.7447198776516916e-14
52.23399290964088,3.010068338560248e-1469.85168965706394,1.88963036404072e-14,87.73988208060268,1.1767892881867446e-14,9.151784725095487,6.50295932015709e-1325.597930352666328,1.1129673775693696e-13,49.6468397758309,3.193055383384411e-14
58.082614333027486,3.5388444360463065e-1477.53667827933596,2.233084262589058e-14,97.15750236627689,1.3970752744235362e-14,10.276757111934222,7.45303942431486e-1328.648720835220775,1.2894830482919305e-13,55.30219953069524,3.738622789916976e-14
64.35769292617182,4.19009458000394e-1485.74684232078555,2.6587164710941036e-14,107.16534248937454,1.6716427480242735e-14,11.510474010249576,8.585827525266656e-1331.965165595928468,1.503163280227187e-13,61.38777670573265,4.407978202237804e-14
71.03778354156019,4.9993890231207404e-1494.4439508550063,3.1911616805979413e-14,117.70255314233879,2.017251769699865e-14,12.85693519241954,9.94527145821701e-1335.54798401631815,1.7638599129566905e-13,67.88660143176533,5.236509574839312e-14
78.08566141719207,6.014840668040398e-14103.56749541762774,3.864016368368706e-14,128.6791441517464,2.456943872780373e-14,14.31859802130148,1.1588134616520076e-1239.39147427211891,2.0846038697861492e-13,74.76662375386655,6.271931212600355e-14
85.44513689959811,7.302355820200137e-14113.03054291671197,4.723708412175797e-14,139.9710586735105,3.0228372058020017e-14,15.895877028070673,1.3588405890595303e-1243.48184004697144,2.4828252235623935e-13,81.97747126967919,7.579395673588532e-14
93.03772378498367,8.953452094562662e-14122.71552146401172,5.835317861167844e-14,151.41535447223404,3.760374591169188e-14,17.58655496391112,1.6043492901008393e-1247.795318059747935,2.982120801988318e-13,89.44699521470046,9.249087583729633e-14
100.75932459415752,1.1097091036226046e-13132.47020528508904,7.291483498441332e-14,162.80588733134624,4.734895781324266e-14,19.385110401354265,1.9083010557340278e-1252.296139963598286,3.6148530141147847e-13,97.07774952623676,1.140769216077075e-13
108.4771768464113,1.3917905163933303e-13142.10428253609587,9.22628332519343e-14,173.89004882570188,6.042002040892345e-14,21.281966412987487,2.288141696537931e-1256.934391797927624,4.426031569929983e-13,104.74362747384893,1.42360256350853e-13
116.02740619663655,1.7684811306468213e-13151.38703432402778,1.183729744832472e-13,184.3672980102087,7.824241297151693e-14,23.262672454732005,2.7676437354916118e-1261.643874570655406,5.47921055299966e-13,112.28698398678586,1.799666104873457e-13
123.21365550511669,2.279685251379908e-13160.04682219331414,1.542142890037987e-13,193.89043675174625,1.0298570122321795e-13,25.307042176164735,3.379633394703523e-1266.34012290229006,6.865612209655217e-13,119.5167008517765,2.3078116817376225e-13
129.8074001781007,2.985827044863255e-13167.7732656447348,2.043440583752412e-13,202.07079284919786,1.380264468261028e-13,27.388284176227252,4.1700925522478095e-1270.91880680599492,8.718523452078683e-13,126.20780541042922,3.006712610598692e-13
135.55070941338795,3.9804386827772894e-13174.22317003663596,2.7592084469443355e-13,208.48865661444185,1.8874881254011144e-13,29.472181427898292,5.204436989659529e-1275.25482535558251,1.1236499661227647e-12,132.1034240871257,3.986970194224631e-13
140.1623490576532,5.411812851139557e-13179.03139890919186,3.8047552710101155e-13,212.71039976173353,2.639680312654094e-13,31.516398802867425,6.5773070771943634e-1279.2024985906787,1.472163174309877e-12,136.92002200486033,5.39192703551367e-13
143.3482057566489,7.521283493275821e-13181.82790588118698,5.370971740847201e-13,214.3135846997771,3.7853764049622263e-13,33.47002709768602,8.428147728115427e-1282.59736944442425,1.964424082076469e-12,140.35701300727266,7.454465028972806e-13
144.81697937184572,1.071293546562675e-12182.26194408526072,7.783425058923376e-13,212.9208912193616,5.582794115914977e-13,35.27350576016,1.0966549178775068e-1185.26022690658914,2.6755229514535643e-12,142.11185641462774,1.0564060502523316e-12
144.30184258911618,1.5684644564478784e-12180.03390416265498,1.1615634806085826e-12,208.24263794677424,8.496274599833269e-13,36.85910342078521,1.4514453271909916e-1187.00402855731915,3.7286952693109686e-12,141.90158364644105,1.5393019150953628e-12
141.58816641180167,2.368293353706513e-12174.93410364799607,1.7913951087823333e-12,200.1258258270177,1.3391871405936317e-12,38.152171451933846,1.9578285961028337e-1187.6443893408585,5.332383115408825e-12,139.49116528976066,2.3142574936394836e-12
136.54629434222088,3.701694307174595e-12166.88596852974462,2.8660879206729564e-12,188.60481314021203,2.1949351438812464e-12,39.073413731413346,2.6975745275564125e-1187.01414192716997,7.85097992770818e-12,134.72803533402717,3.6040924180283336e-12
129.16657336090503,6.013552240004645e-12155.9883239310242,4.776763900486359e-12,173.94504528132825,3.756494878112846e-12,39.54242299099347,3.8065591535879724e-1184.98205888792361,1.1944913814149948e-11,127.58022513428546,5.839180939575828e-12
119.59140919009423,1.0197703364192954e-11142.54817866487187,8.328818874253592e-12,156.66740849127308,6.741077156442477e-12,39.482700784213456,5.517831156042557e-1181.47502946612849,1.8859163805424226e-11,118.17282541239035,9.887584588039956e-12
108.1363521749222,1.8131339417295543e-11127.09232994229676,1.525656921263695e-11,137.53847257928211,1.2732623991678038e-11,38.82827548823158,8.245345945797813e-1176.50168518981175,3.104298309426138e-11,106.81415435758292,1.7582257102122914e-11
95.29012768080352,3.394286347335095e-11110.34517999084899,2.946983033317363e-11,117.51397119948895,2.5390250952198843e-11,37.5318234014388,1.2753480787687774e-1070.17364925982375,5.35415939095876e-11,94.0000842183849,3.29824219289106e-11
81.68393020168067,6.714938209133494e-1193.16402898521268,6.019724979272991e-11,97.63241960385233,5.354730092887626e-11,35.57384118083471,2.051584981246875e-1062.71850683258229,9.727068314483234e-11,80.3846161771587,6.552392924984429e-11
68.02547545036235,1.4074827365142842e-1076.43398849184251,1.3022337067625775e-10,78.87326682283204,1.1943888009587667e-10,32.97188542173684,3.4513296701915837e-1054.47704977777491,1.8710275983224888e-10,66.7099952515667,1.3821996769236837e-10
55.004369945055615,3.1294126693939454e-1060.941373235627495,2.982814933050681e-10,62.01380609730421,2.812602106606624e-10,29.78820593411774,6.110943775654766e-1045.87783493988701,3.8285603032918935e-10,53.70242489252995,3.0986434250275545e-10
43.1895733462148,7.37853895094359e-1047.259628292983514,7.222024906416405e-10,47.5285930952456,6.97035415966369e-10,26.13337210192602,1.1474375360536935e-0937.38642997697142,8.36656704207415e-10,41.9570476969055,7.374903494509827e-10
32.949052417386284,1.842949012922222e-0935.683791183949886,1.8445329168157794e-09,35.562891410875054,1.8123844448899446e-09,22.162996087640607,2.305610768584472e-0929.43555411028855,1.958686023229995e-09,31.84825486605927,1.8595235961666684e-09
24.416631478373716,4.878638722386783e-0926.231230851631796,4.970268528904539e-09,25.979855723203148,4.943683676971993e-09,18.064755081091313,5.015355819847818e-0922.352646267518455,4.9293009251563795e-09,23.49576338813064,4.963644194790513e-09
17.50914556165646,1.3791491167245063e-0818.694835297880566,1.4248288789351132e-08,18.447880844193303,1.4272855389437451e-08,14.033579244170074,1.201024805217824e-0816.30521808807483,1.3443859525378665e-08,16.789968267393494,1.412169414677278e-08


==> anc/OmegaGW_3D_v2.dat <==
f0_NJL_1GeV,OmegaCol_NJL_1GeV,f0_NJL_5e4,OmegaCol_NJL_5e4,f0_NJL_5e7,OmegaCol_NJL_5e7,f_today_Col_NJL,OmegaCol_NJL,f0_PNJL_1GeV,OmegaCol_PNJL_1GeV,f0_PNJL_5e4,OmegaCol_PNJL_5e4,f0_PNJL_5e7,OmegaCol_PNJL_5e7,f_today_Col_PNJL,OmegaCol_PNJL,f0_IPNJL_1GeV,OmegaCol_IPNJL_1GeV,f0_IPNJL_5e4,OmegaCol_IPNJL_5e4,f0_IPNJL_5e7,OmegaCol_IPNJL_5e7,f_today_Col_IPNJL,OmegaCol_IPNJL
1.4761623879383907e-13,2.0940043607004966e-42,1.1693847000960098e-09,2.2720687864617e-41,5.786584860538554e-09,3.865746842008753e-38,0.0014761623879383946,2.0832783934171854e-16,2.5939512319469204e-13,9.452947630119383e-43,1.9689203229276507e-09,1.0899260484377436e-41,7.153061956146877e-09,2.8962858416198703e-38,0.0024683753332812378,6.744242796305127e-17,1.9662804559433602e-13,1.3971698079956152e-42,1.5286097848328691e-09,1.5573756238097986e-41,7.073220775270566e-09,2.9410814561113416e-38,0.001966280455943362,1.1738006024366593e-16
1.4766723295229214e-13,2.096175237357897e-42,1.169788665060686e-09,2.2744242644087204e-41,5.7885838413261356e-09,3.8697545029956795e-38,0.0017460566867796483,2.164859106914258e-16,2.594847314662631e-13,9.462747601761742e-43,1.9696004881706514e-09,1.091055986398371e-41,7.155532987639083e-09,2.899288452046479e-38,0.0029202628869430744,7.016735823951015e-17,1.966959709242e-13,1.3986182688391198e-42,1.5291378444164114e-09,1.5589901717314851e-41,7.075664225557193e-09,2.944130506629328e-38,0.002326915717396846,1.220791604079026e-16
1.4771824472672294e-13,2.0983483645863364e-42,1.1701927695754072e-09,2.2767821843048283e-41,5.7905835126633485e-09,3.8737663187674546e-38,0.002064916449408068,2.2503009460248886e-16,2.595743706930919e-13,9.47255773313948e-43,1.9702808883773198e-09,1.0921870957777212e-41,7.158004872751245e-09,2.902294175311313e-38,0.0034543823167351244,7.301057253310093e-17,1.9676391971893008e-13,1.4000682313174659e-42,1.5296660864185916e-09,1.5606063934722067e-41,7.078108519935826e-09,2.9471827181304753e-38,0.002753285297244657,1.2698428040534702e-16
1.477692741232145e-13,2.1005237447189025e-42,1.1705970136883897e-09,2.2791425486816704e-41,5.7925838747887954e-09,3.8777822936314824e-38,0.0024414989228437062,2.3400053722205424e-16,2.596640408858677e-13,9.482378034784825e-43,1.9709615236288415e-09,1.0933193777902447e-41,7.160477611778304e-09,2.9053030146415513e-38,0.00408540643314786,7.59919743194094e-17,1.968318919866289e-13,1.4015196969873456e-42,1.5301945109024384e-09,1.5622242907672655e-41,7.080553658698113e-09,2.950238093891879e-38,0.003257150798593153,1.3212777420429094e-16
1.4782032114785556e-13,2.1027013800912573e-42,1.1710013974478492e-09,2.2815053600734133e-41,5.794584927941058e-09,3.8818024318994417e-38,0.002845316327894686,2.39990553285261e-16,2.597537420552897e-13,9.49220851724164e-43,1.971642394006397e-09,1.0944528336515947e-41,7.162951205015188e-09,2.9083149732675827e-38,0.004762349296639264,7.800790139125216e-17,1.968998877354069e-13,1.4029726674071679e-42,1.5307231179309776e-09,1.563843865353689e-41,7.082999642135689e-09,2.9532966371938913e-38,0.0037979240653398883,1.355899923420176e-16
1.4787138580673584e-13,2.1048812730414306e-42,1.1714059209020357e-09,2.2838706210169575e-41,5.796586672358902e-09,3.885826737887674e-38,0.003362702651722091,2.497769160285053e-16,2.598434742120591e-13,9.502049191064487e-43,1.9723234995912255e-09,1.0955874645787399e-41,7.165425652757042e-09,2.911330054423289e-38,0.005629757298689896,8.126219718685746e-17,1.9696790697337565e-13,1.4044271441369233e-42,1.5312519075672824e-09,1.565465118970381e-41,7.085446470540408e-09,2.9563583513204053e-38,0.004490950618786739,1.4120133692503194e-16
1.4792246810594826e-13,2.1070634259099302e-42,1.1718105840991978e-09,2.2862383340517242e-41,5.7985891082810756e-09,3.8898552159168036e-38,0.003973224142126314,2.6008511327024694e-16,2.599332373668823e-13,9.511900066819081e-43,1.9730048404645647e-09,1.0967232717898572e-41,7.167900955298997e-09,2.9143482613457513e-38,0.006653529153072327,8.469286658553894e-17,1.970359497086511e-13,1.4058831287382533e-42,1.5317808798744218e-09,1.5670880533579727e-41,7.087894144204103e-09,2.9594232395585775e-38,0.005309157999691798,1.4711463466220635e-16
1.479735680515843e-13,2.1092478410395333e-42,1.1722153870876187e-09,2.2886085017198766e-41,5.8005922359465124e-09,3.8938878703121244e-38,0.004693442493714983,2.7095069635749134e-16,2.6002303153046357e-13,9.521761155081412e-43,1.973686416707711e-09,1.0978602565044392e-41,7.170377112936405e-09,2.917369597275563e-38,0.00786149052251688,8.831255480632319e-17,1.9710401594934723e-13,1.4073406227743171e-42,1.5323100349155125e-09,1.5687126702589756e-41,7.090342663418829e-09,2.9624913051991153e-38,0.006274874125084957,1.533512649031104e-16
1.4802468564974118e-13,2.1114345207756033e-42,1.1726203299155854e-09,2.2909811265661363e-41,5.802596055594146e-09,3.8979247054032734e-38,0.00554282338352925,2.8241157105756705e-16,2.6011285671351697e-13,9.53163246643914e-43,1.974368228401965e-09,1.0989984199432028e-41,7.172854125964627e-09,2.9203940654565607e-38,0.009286349954557752,9.21345644412242e-17,1.9717210570358552e-13,1.4087996278099944e-42,1.5328393727536739e-09,1.570338971417648e-41,7.092792028476653e-09,2.96556255153603e-38,0.0074143548926381316,1.5993375403659608e-16
1.480758209065181e-13,2.1136234674659334e-42,1.1730254126314003e-09,2.2933562111378527e-41,5.804600567463002e-09,3.901965725524375e-38,0.0065249307039320845,2.93639665943928e-16,2.602027129267603e-13,9.54151401149088e-43,1.975050275628656e-09,1.1001377633281313e-41,7.175331994679133e-09,2.9234216691359497e-38,0.010934186540849279,9.58893997150176e-17,1.9724021897949044e-13,1.4102601454117897e-42,1.5333688934520469e-09,1.5719669585800608e-41,7.095242239669746e-09,2.9686369818667457e-38,0.00873262380730566,1.6639386942611007e-16
1.4812697382801285e-13,2.1158146834605922e-42,1.1734306352833979e-09,2.295733757985108e-41,5.806605771792254e-09,3.9060109350141883e-38,0.007701750181256733,3.0637880763400866e-16,2.602926001809088e-13,9.551405800845548e-43,1.9757325584691637e-09,1.1012782878825132e-41,7.177810719375575e-09,2.9264524115644024e-38,0.01290899197260558,1.0014718669135362e-16,1.973083557851843e-13,1.4117221771477277e-42,1.5338985970738132e-09,1.5735966334941506e-41,7.09769329729046e-09,2.9717145994922195e-38,0.010312937251452723,1.737204821693237e-16
1.4817814442032896e-13,2.1180081711122483e-42,1.1738359979199087e-09,2.298113769660513e-41,5.808611668821069e-09,3.9100603382157836e-38,0.009088363820886649,3.1984324176084847e-16,2.603825184866876e-13,9.561307845123757e-43,1.976415077004866e-09,1.1024199948308535e-41,7.1802903003495975e-09,2.9294862959958245e-38,0.015236194847638341,1.0465263044351116e-16,1.973765161287972e-13,1.4131857245875616e-42,1.5344284836821514e-09,1.5752279979095872e-41,7.100145201631139e-09,2.9747954077166754e-38,0.012175876387642543,1.8146972859778992e-16
1.4822933268957082e-13,2.1202039327759508e-42,1.174241500589301e-09,2.3004962487194366e-41,5.810618258788784e-09,3.91411393947692e-38,0.010721653973523959,3.34084253074636e-16,2.604724678548236e-13,9.571220154956885e-43,1.9770978313171997e-09,1.1035628853989787e-41,7.182770737897059e-09,2.932523325687634e-38,0.017977774321699794,1.0942361644935431e-16,1.9744470001846013e-13,1.4146507893026385e-42,1.5349585533402868e-09,1.5768610535779336e-41,7.1025979529843395e-09,2.9778794098479186e-38,0.014371274155489477,1.896718754675925e-16
1.4828053864184615e-13,2.1224019708092432e-42,1.1746471433399394e-09,2.302881197719787e-41,5.812625541934731e-09,3.918171743149675e-38,0.01254801675796372,3.464828833126329e-16,2.6056244829604944e-13,9.5811427409876e-43,1.9777808214875984e-09,1.1047069608139339e-41,7.185252032313805e-09,2.935563503900486e-38,0.021043975821331957,1.136026426064717e-16,1.9751290746230891e-13,1.4161173728659674e-42,1.5354888061114418e-09,1.5784958022524933e-41,7.105051551642606e-09,2.98096660919703e-38,0.016827702583097258,1.968403154184926e-16
1.4833176228326115e-13,2.1246022875719597e-42,1.1750529262202243e-09,2.3052686192222355e-41,5.814633518498415e-09,3.9222337535908297e-38,0.014794541602865868,3.6232634935716354e-16,2.6065245982109497e-13,9.591075613868853e-43,1.978464047597555e-09,1.1058522223040891e-41,7.187734183895902e-09,2.938606833898555e-38,0.024815775523473967,1.1892359177532652e-16,1.9758113846847706e-13,1.4175854768520863e-42,1.5360192420588854e-09,1.5801322456884607e-41,7.107505997898698e-09,2.984057009078675e-38,0.019850191190899123,2.059790876679931e-16
1.4838300361992778e-13,2.1268048854265347e-42,1.1754588492785594e-09,2.3076585157900214e-41,5.816642188719355e-09,3.9262999751615396e-38,0.01743806278748505,3.7912065798367223e-16,2.607425024407004e-13,9.601018784265373e-43,1.9791475097285673e-09,1.1069986710990473e-41,7.19021719293943e-09,2.9416533189492986e-38,0.02925452800687057,1.2457107866670896e-16,1.9764939304510573e-13,1.4190551028372674e-42,1.53654986124589e-09,1.5817703856427948e-41,7.109961292045389e-09,2.9871506128108424e-38,0.023408412113938553,2.1567381275115085e-16
1.4843426265796006e-13,2.129009766737853e-42,1.1758649125633641e-09,2.310050889989043e-41,5.81865155283715e-09,3.9303704122274773e-38,0.020547635171638767,3.9693665798608047e-16,2.6083257616560945e-13,9.61097226285295e-43,1.979831207962161e-09,1.108146308429687e-41,7.1927010597405655e-09,2.944702962323553e-38,0.03344697401918882,1.2667187040368182e-16,1.977176712003391e-13,1.4205262523994182e-42,1.537080663735749e-09,1.5834102238742727e-41,7.1124174343755584e-09,2.990247423714962e-38,0.026771949971647814,2.1922034719215295e-16
1.484855394034705e-13,2.1312169338730935e-42,1.17627111612309e-09,2.312445744387946e-41,5.820661611091557e-09,3.93444506915899e-38,0.02348149287794312,4.034365201299797e-16,2.6092268100656323e-13,9.620936060317717e-43,1.980515142379914e-09,1.1092951355282026e-41,7.195185784595685e-09,2.947755767295661e-38,0.039404106802419264,1.3285887345997047e-16,1.9778597294231917e-13,1.4219989271179788e-42,1.5376116495917975e-09,1.5850517621435568e-41,7.1148744251822655e-09,2.993347445116016e-38,0.03155087149904256,2.298301261806962e-16
1.4853683386257747e-13,2.1334263892020477e-42,1.1766774600061848e-09,2.314843081557921e-41,5.8226723637223184e-09,3.938523950330757e-38,0.02765109244380507,4.2293439625008165e-16,2.6101281697431285e-13,9.630910187357593e-43,1.9811993130634e-09,1.1104451536280126e-41,7.197671367801144e-09,2.950811737143211e-38,0.0464066342549454,1.3944183498518304e-16,1.9785429827919555e-13,1.4234731285741287e-42,1.5381428188773668e-09,1.586695002213056e-41,7.117332264758561e-09,2.9964506803422874e-38,0.037170562083451056,2.4111277548252223e-16
1.4858814604140005e-13,2.1356381350969093e-42,1.1770839442611333e-09,2.3172429040729405e-41,5.8246838109693515e-09,3.942607060122194e-38,0.03255027689903475,4.4366911470925134e-16,2.6110298407961117e-13,9.640894654681371e-43,1.981883720094253e-09,1.1115963639638673e-41,7.200157809653518e-09,2.953870875147337e-38,0.05463469490867803,1.4645219278546455e-16,1.9792264721911914e-13,1.4249488583506531e-42,1.5386741716558357e-09,1.5883399458470834e-41,7.11979095339771e-09,2.9995571327256556e-38,0.043776330081692204,2.531212358301571e-16
1.4863947594606072e-13,2.1378521739323834e-42,1.1774905689364175e-09,2.3196452145095316e-41,5.8266959530725695e-09,3.946694402917058e-38,0.03830441953345536,4.657381114275746e-16,2.6119318233321683e-13,9.65088947300916e-43,1.9825683635541046e-09,1.1127487677717435e-41,7.2026451104493684e-09,2.9569331845924264e-38,0.06429876161078917,1.5392437435504413e-16,1.9799101977024527e-13,1.4264261180320135e-42,1.5392057079905788e-09,1.5899865948117029e-41,7.122250491392967e-09,3.002666805601311e-38,0.051538040409619595,2.659134369124209e-16
1.4869082358268056e-13,2.140068508085485e-42,1.177897334080555e-09,2.322050015447007e-41,5.8287087902720535e-09,3.9507859831038433e-38,0.044117415221064445,4.790142308669072e-16,2.612834117458857e-13,9.660894653071486e-43,1.983253243524644e-09,1.1139023662889536e-41,7.20513327048548e-09,2.959998668766421e-38,0.07406231051857905,1.5850968466236072e-16,1.9805941594072723e-13,1.427904909204209e-42,1.5397374279450187e-09,1.5916349508748886e-41,7.124710879037797e-09,3.005779702308044e-38,0.05938541861444091,2.73705330850877e-16
1.4874218895738627e-13,2.142287139935844e-42,1.1783042397420665e-09,2.324457309467265e-41,5.830722322807905e-09,3.954881805075456e-38,0.051879430051774006,5.035575590612966e-16,2.6137367232838396e-13,9.670910205610712e-43,1.983938360087567e-09,1.1150571607540515e-41,7.207622290058646e-09,2.9630673309605567e-38,0.08709820277286602,1.6684439396579025e-16,1.9812783573872598e-13,1.4293852334549866e-42,1.5402693315825808e-09,1.5932850158063876e-41,7.127172116625687e-09,3.0088958261879973e-38,0.06986376061351782,2.879570965996796e-16
1.4879357207630668e-13,2.14450807186556e-42,1.178711285969489e-09,2.326867099154885e-41,5.832736550920303e-09,3.9589818732293457e-38,0.060984449132629175,5.297516017385489e-16,2.6146396409148126e-13,9.68093614138032e-43,1.984623713324596e-09,1.1162131524068766e-41,7.210112169465763e-09,2.966139174469486e-38,0.10238891890058338,1.7575341895503242e-16,1.9819627917240518e-13,1.4308670923737406e-42,1.5408014189667118e-09,1.5949367913777822e-41,7.1296342044502185e-09,3.0120151805867797e-38,0.08215972493768794,3.0318140032648884e-16
1.4884497294556913e-13,2.1467313062590467e-42,1.1791184728113904e-09,2.329279387097207e-41,5.834751474849584e-09,3.963086191967677e-38,0.07166004296839831,5.577342785374614e-16,2.615542870459447e-13,9.690972471144261e-43,1.9853093033175065e-09,1.1173703424885921e-41,7.212602909003924e-09,2.9692142025913854e-38,0.12031604227202047,1.8528587495548256e-16,1.982647462499266e-13,1.432350487551408e-42,1.5413336901609003e-09,1.5965902793625508e-41,7.132097142805166e-09,3.015137768853578e-38,0.09658195645616836,3.1946060818445734e-16
1.488963915713067e-13,2.148956845503345e-42,1.1795258003163369e-09,2.331694175884143e-41,5.83676709483607e-09,3.9671947656969734e-38,0.08343159789276147,5.824928155453851e-16,2.616446412025516e-13,9.701019205678315e-43,1.9859951301480703e-09,1.1185287322415955e-41,7.215094508970201e-09,2.972292418627703e-38,0.14008193049489273,1.9377783338209932e-16,1.9833323697945974e-13,1.4338354205806783e-42,1.5418661452286311e-09,1.598245481535932e-41,7.134560931984287e-09,3.018263594340905e-38,0.11249270265008025,3.339247939667472e-16
1.4894782795965339e-13,2.151184691987917e-42,1.1799332685329302e-09,2.3341114681084004e-41,5.838783411120262e-09,3.97130759882853e-38,0.09795838390174075,6.142419157859343e-16,2.617350265720807e-13,9.71107635576923e-43,1.9866811938981194e-09,1.1196883229096261e-41,7.217586969661892e-09,2.9753738258834576e-38,0.1644714014042601,2.046290260852902e-16,1.9840175136917513e-13,1.4353218930558605e-42,1.5423987842334356e-09,1.5999023996750819e-41,7.137025572281558e-09,3.0213926604048934e-38,0.13213135151802688,3.5243125596804466e-16
1.4899928211674648e-13,2.1534148481047555e-42,1.1803408775097693e-09,2.336531266365264e-41,5.84080042394265e-09,3.975424695778017e-38,0.11496648440170601,6.482628690914995e-16,2.618254431653167e-13,9.721143932215164e-43,1.9873674946494806e-09,1.1208491157376577e-41,7.220080291376271e-09,2.9784584276669467e-38,0.1930229984619798,2.162766323065639e-16,1.984702894272478e-13,1.436809906572949e-42,1.5429316072388423e-09,1.6015610355589207e-41,7.13949106399094e-09,3.0245249704050135e-38,0.15513201478228064,3.7228206121475866e-16
1.4905075404872185e-13,2.1556473162481778e-42,1.18074862729549e-09,2.3389535732528214e-41,5.842818133543899e-09,3.9795460609658796e-38,0.13486953238154611,6.847576968288244e-16,2.6191589099304146e-13,9.731221945824752e-43,1.9880540324840436e-09,1.1220111119720104e-41,7.22257447441084e-09,2.9815462272900445e-38,0.22642903967114816,2.287932226691212e-16,1.985388511618508e-13,1.4382994627294877e-42,1.5434646143084275e-09,1.6032213909682932e-41,7.141957407406614e-09,3.027660527704359e-38,0.18205608477173305,3.935984521450896e-16
1.49102243761721e-13,2.1578820988151377e-42,1.18115651793873e-09,2.341378391371766e-41,5.8448365401646906e-09,3.983671698816993e-38,0.1576765591425961,7.217921679721974e-16,2.620063700660473e-13,9.741310407418554e-43,1.9887408074836996e-09,1.1231743128602538e-41,7.225069519063115e-09,2.9846372280679493e-38,0.26470182333164355,2.4153721858740343e-16,1.9860743658116484e-13,1.4397905631247837e-42,1.5439978055057704e-09,1.6048834676858296e-41,7.144424602822771e-09,3.0307993356694025e-38,0.21291913500288115,4.1527331758186412e-16
1.4915375126188765e-13,2.160119198205075e-42,1.1815645494881433e-09,2.3438057233254935e-41,5.846855644045787e-09,3.9878016137608256e-38,0.18480669935654695,7.638041065162542e-16,2.6209688039513e-13,9.751409327828334e-43,1.9894278197303706e-09,1.1243387196512525e-41,7.2275654256307114e-09,2.987731433319295e-38,0.310219926303097,2.5599898110612203e-16,1.9867604569337346e-13,1.4412832093597998e-42,1.5445311808944704e-09,1.6065472674960087e-41,7.146892650533709e-09,3.033941397670108e-38,0.24964123054483495,4.3986518377330795e-16
1.4920527655536393e-13,2.1623586168197612e-42,1.181972721992416e-09,2.3462355717201766e-41,5.848875445428105e-09,3.991935810231585e-38,0.2165024072658376,8.09026836079683e-16,2.621874219910827e-13,9.761518717896397e-43,1.99011506930603e-09,1.1255043335952059e-41,7.23006219441144e-09,2.990828846366269e-38,0.36338510034088467,2.715958164161025e-16,1.9874467850665807e-13,1.442777403037055e-42,1.5450647405381704e-09,1.6082127921852177e-41,7.14936155083391e-09,3.0370867170800435e-38,0.29255463619398675,4.663661827368947e-16
1.4925681964829777e-13,2.1646003570636124e-42,1.1823810355002319e-09,2.348667939164582e-41,5.850895944552546e-09,3.996074292667873e-38,0.25351018692099386,8.577654172314008e-16,2.622779948647086e-13,9.771638588476977e-43,1.9908025562926464e-09,1.1266711559435544e-41,7.232559825703091e-09,2.9939294705343507e-38,0.42544358448130026,2.884383756438556e-16,1.9881333502920792e-13,1.444273145760833e-42,1.5455984845005081e-09,1.609880043541619e-41,7.151831304017844e-09,3.040235297276125e-38,0.3426728431763928,4.949603939861968e-16
1.4930838054683806e-13,2.1668444213434876e-42,1.18278949006031e-09,2.351102828270292e-41,5.8529171416601976e-09,4.0002170655130994e-38,0.2966939284436857,9.103596965599138e-16,2.623685990268128e-13,9.781768950435338e-43,1.99149028077225e-09,1.1278391879490918e-41,7.2350583198036794e-09,2.997033309152617e-38,0.4978364427950948,3.066502481924304e-16,1.9888201526921332e-13,1.445770439137048e-42,1.54613241284517e-09,1.6115490233553048e-41,7.1543019103802e-09,3.04338714163892e-38,0.401168716981309,5.258531856186706e-16
1.4935995925713692e-13,2.169090812068791e-42,1.1831980857213671e-09,2.353540241651481e-41,5.854939036992127e-09,4.0043641332150754e-38,0.3469005001700299,9.66765753052413e-16,2.624592344882059e-13,9.791909814648239e-43,1.9921782428268675e-09,1.1290084308658553e-41,7.2375576770112045e-09,3.0001403655534527e-38,0.5819734651075831,3.262269278413766e-16,1.989507192348692e-13,1.4472692847733134e-42,1.5466665256358375e-09,1.6132197334181486e-41,7.1567733702156495e-09,3.046542253552348e-38,0.46919275195078,5.590293827965253e-16
1.49411555785345e-13,2.1713395316512698e-42,1.1836068225321567e-09,2.3559801819251513e-41,5.856961630789588e-09,4.0085155002264225e-38,0.40556130414743935,1.0282271435385112e-15,2.6254990125969613e-13,9.802061192003e-43,1.992866442538584e-09,1.1301788859492362e-41,7.2400578976238865e-09,3.003250643072837e-38,0.6802416512293725,3.4759972466703677e-16,1.9901944693436834e-13,1.4487696842788024e-42,1.5472008229362409e-09,1.614892175523954e-41,7.159245683819082e-09,3.04970063640399e-38,0.5486866573225304,5.952196075089492e-16
1.4946317013761882e-13,2.1735905825053263e-42,1.1840157005414343e-09,2.35842265171093e-41,5.858984923293841e-09,4.0126711710042343e-38,0.4738764166509026,1.0948203755796755e-15,2.6264059935210157e-13,9.812223093398953e-43,1.9935548799894917e-09,1.1313505544558874e-41,7.242558981939961e-09,3.0063641450501054e-38,0.7946353683070986,3.708085786961303e-16,1.9908819837591123e-13,1.4502716392644638e-42,1.547735304810113e-09,1.616566351468331e-41,7.161718851485407e-09,3.052862293584825e-38,0.641280079669858,6.344820390647814e-16
1.4951480232011682e-13,2.1758439670478686e-42,1.1844247197979717e-09,2.36086765363116e-41,5.8610089147462305e-09,4.0168311500102184e-38,0.5533090067036089,1.1669326231004272e-15,2.6273132877624433e-13,9.822395529746715e-43,1.994243555261709e-09,1.1325234376437637e-41,7.245060930257765e-09,3.0094808748280474e-38,0.9275848138566025,3.960000195057954e-16,1.9915697356770113e-13,1.4517751513429152e-42,1.548269971321208e-09,1.6182422630487479e-41,7.164192873509629e-09,3.0560272284893457e-38,0.7489590577510109,6.770561717644274e-16
1.4956645233899612e-13,2.1780996876981502e-42,1.1848338803505728e-09,2.3633151903109916e-41,5.8630336053882554e-09,4.020995441710865e-38,0.64574911316436,1.245445134959971e-15,2.628220895429437e-13,9.832578511967519e-43,1.994932468437408e-09,1.1336975367721659e-41,7.2475637428758264e-09,3.012600835753032e-38,1.0822289424739644,4.2349069214341434e-16,1.9922577251793947e-13,1.4532802221283413e-42,1.548804822533322e-09,1.6199199120645966e-41,7.1666677501869475e-09,3.0591954445156803e-38,0.8742877848042847,7.234705187937858e-16
1.4961812020041945e-13,2.1803577468780897e-42,1.1852431822480393e-09,2.3657652643781777e-41,5.865058995461406e-09,4.025164050577086e-38,0.7531637923521678,1.3308966961683474e-15,2.62912881663029e-13,9.842772050994598e-43,1.995621619598756e-09,1.1348728531016448e-41,7.25006742009266e-09,3.015724031174751e-38,1.2617423241425008,4.535451280466643e-16,1.992945952348351e-13,1.4547868532367045e-42,1.5493398585102475e-09,1.6215993003170567e-41,7.169143481812544e-09,3.0623669450653275e-38,1.0199349616345175,7.740580036268778e-16
1.4966980591055062e-13,2.1826181470120687e-42,1.1856526255392078e-09,2.368217878463312e-41,5.867085085207348e-09,4.0293369810846366e-38,0.8778785054889617,1.4240503980272189e-15,2.630037051473314e-13,9.852976157772328e-43,1.996311008827983e-09,1.1360493878941132e-41,7.252571962207003e-09,3.0188504644465185e-38,1.4701505175511338,4.863153048560549e-16,1.9936344172659837e-13,1.4562950462856092e-42,1.5498750793158243e-09,1.6232804296092512e-41,7.1716200686818205e-09,3.0655417335434626e-38,1.188978894731554,8.293903456066474e-16
1.4972150947555665e-13,2.1848808905270312e-42,1.1860622102729136e-09,2.3706730351996023e-41,5.8691118748677355e-09,4.0335142377137083e-38,1.0224569841871776,1.5259292240917297e-15,2.6309456000668785e-13,9.863190843256644e-43,1.997000636207312e-09,1.1372271424127375e-41,7.255077369517572e-09,3.0219801389249685e-38,1.711714381406931,5.221772495867429e-16,1.994323120014439e-13,1.4578048028943716e-42,1.5504104850138886e-09,1.624963301746095e-41,7.174097511090159e-09,3.0687198133586394e-38,1.385147069044225,8.89741014162728e-16
1.4977323090160308e-13,2.1871459798522795e-42,1.186471936498028e-09,2.3731307372230986e-41,5.871139364684404e-09,4.0376958249493326e-38,1.190151656088985,1.6371589568505e-15,2.6318544625193257e-13,9.87341611841411e-43,1.9976905018190286e-09,1.1384061179220482e-41,7.257583642323315e-09,3.0251130579703724e-38,1.9915631476261886,5.615288491990739e-16,1.995012060675843e-13,1.4593161246838786e-42,1.5509460756683252e-09,1.626647918534455e-41,7.17657580933317e-09,3.0719011879231e-38,1.6125702780185913,9.558877307421166e-16
1.4982497019486125e-13,2.1894134174197927e-42,1.1868818042634242e-09,2.3755909871725007e-41,5.873167554899197e-09,4.041881747281048e-38,1.3843441397085388,1.7590504794461169e-15,2.6327636389391004e-13,9.883651994223424e-43,1.9983806057454225e-09,1.1395863156878451e-41,7.260090780923184e-09,3.02824922494637e-38,2.3154331111376716,6.047494029021307e-16,1.9957012393323998e-13,1.4608290132768064e-42,1.5514818513430202e-09,1.6283342817830095e-41,7.1790549637064715e-09,3.075085860652508e-38,1.875929019785203,1.028490273848606e-15
1.4987672736150464e-13,2.191683205664073e-42,1.1872918136179924e-09,2.378053787689237e-41,5.875196445754045e-09,4.0460720092030483e-38,1.6090058998524843,1.8928758889267824e-15,2.6336731294346835e-13,9.893898481674597e-43,1.9990709480688117e-09,1.140767736977241e-41,7.262598785616236e-09,3.031388643220087e-38,2.689747287738277,6.523740262177712e-16,1.996390656066341e-13,1.4623434702975114e-42,1.5520178121018833e-09,1.6300223933023122e-41,7.1815349745057816e-09,3.0782738349660655e-38,2.1806379697094322,1.108293169324378e-15
1.4992850240770518e-13,2.1939553470219835e-42,1.1877019646106545e-09,2.380519141417569e-41,5.877226037491033e-09,4.0502666152143316e-38,1.8686931537822926,2.040010487751854e-15,2.6345829341145295e-13,9.904155591768377e-43,1.9997615288715665e-09,1.141950383058704e-41,7.265107656701729e-09,3.0345313161622546e-38,3.121978335945696,7.049195232915757e-16,1.9970803109598776e-13,1.4638594973719297e-42,1.5525539580088642e-09,1.6317122549048532e-41,7.184015842027018e-09,3.0814651142866387e-38,2.5327223423613447,1.1962871475823917e-15
1.4998029533964055e-13,2.1962298439330756e-42,1.1881122572903307e-09,2.382987051004382e-41,5.879256330352231e-09,4.0544655698183575e-38,2.1684556166870586,2.20230918839092e-15,2.6354930530871963e-13,9.914423335517603e-43,2.000452348236054e-09,1.1431342552019609e-41,7.267617394478898e-09,3.037677247146946e-38,3.620528496122041,7.630184858258726e-16,1.997770204095299e-13,1.465377096127787e-42,1.5530902891279098e-09,1.6334038684049237e-41,7.186497566566072e-09,3.084659702040486e-38,2.9391726199676547,1.2934487246595373e-15
1.5003210616348947e-13,2.1985066988393792e-42,1.1885226917059752e-09,2.385457519099417e-41,5.8812873245798965e-09,4.058668877523465e-38,2.514158464802924,2.3815793055378628e-15,2.636403486461256e-13,9.924701723946298e-43,2.001143406244702e-09,1.1443193546781108e-41,7.2701279992472005e-09,3.0408264395518843e-38,4.194896559761266,8.274012608866409e-16,1.9984603355549056e-13,1.4668962681944624e-42,1.553626805523015e-09,1.6350972356187736e-41,7.188980148419062e-09,3.0878576016575746e-38,3.4078482880016403,1.400966344380277e-15
1.500839348854339e-13,2.200785914185504e-42,1.1889332679065418e-09,2.3879305483550494e-41,5.883319020416263e-09,4.0628765428424556e-38,2.912380808435337,2.5800314397917506e-15,2.6373142343453403e-13,9.934990768090157e-43,2.0018347029799336e-09,1.1455056827595157e-41,7.272639471306081e-09,3.0439788967581453e-38,4.855793353515911,8.98913678575564e-16,1.9991507054210434e-13,1.4684170152030603e-42,1.5541635072581703e-09,1.6367923583644582e-41,7.191463587882091e-09,3.0910588165712687e-38,3.9476277069185963,1.520213671339897e-15
1.5013578151165433e-13,2.2030674924184376e-42,1.18934398594102e-09,2.3904061414265196e-41,5.885351418103753e-09,4.0670885702930135e-38,3.370542961150332,2.800222635730227e-15,2.638225296848054e-13,9.945290478995598e-43,2.002526238524233e-09,1.14669324071991e-41,7.275151810955204e-09,3.047134622150455e-38,5.615262724632534,9.785384861969493e-16,1.9998413137760373e-13,1.4699393387862685e-42,1.5547003943974147e-09,1.6384892384619936e-41,7.193947885251478e-09,3.094263350218649e-38,4.568513647966216,1.6527834714745492e-15
1.5018764604833698e-13,2.2053514359878622e-42,1.1897548458584012e-09,2.3928843009717345e-41,5.887384517884797e-09,4.071304964397361e-38,3.896991155502326,3.0451201458711115e-15,2.6391366740781043e-13,9.955600867721192e-43,2.0032180129600907e-09,1.1478820298343109e-41,7.277665018494249e-09,3.050293619116939e-38,6.486806378223494,1.0674213703375495e-15,2.0005321607022896e-13,1.4714632405785734e-42,1.5552374670047895e-09,1.6401878777332286e-41,7.196433040823556e-09,3.097471206040244e-38,5.281743326419985,1.8005286386878265e-15
1.502395285016703e-13,2.2076377473460023e-42,1.1901658477076947e-09,2.3953650296513544e-41,5.88941832000191e-09,4.0755257296824e-38,4.501085233543211,3.318178734139005e-15,2.6400483661442354e-13,9.965921945337013e-43,2.003910026370021e-09,1.1490720513790523e-41,7.280179094223002e-09,3.05345589104924e-38,7.485510222362062,1.1669026841412993e-15,2.0012232462822317e-13,1.4729887222161572e-42,1.5557747251443589e-09,1.6418882780018942e-41,7.198919054894766e-09,3.1006823874801494e-38,6.0999012492858835,1.9656120822662913e-15
1.5029142887784114e-13,2.2099264289474598e-42,1.1905769915379404e-09,2.3978483301288873e-41,5.89145282469776e-09,4.0797508706798844e-38,5.193287767428338,3.623434790708134e-15,2.640960373155164e-13,9.976253722923841e-43,2.004602278836597e-09,1.1502633066318376e-41,7.282694038441439e-09,3.056621441342623e-38,8.628169015238795,1.2785563033231875e-15,2.0019145705982735e-13,1.4745157853367918e-42,1.556312168880227e-09,1.6435904410936765e-41,7.201405927761735e-09,3.103896897986146e-38,7.03703252074297,2.150567652516556e-15
1.5034334718304224e-13,2.2122174832495494e-42,1.1909882773981758e-09,2.4003342050704863e-41,5.893488032215011e-09,4.083980391926063e-38,5.985252484333989,3.9656214203116195e-15,2.64187269521971e-13,9.9865962115747e-43,2.005294770442382e-09,1.1514557968716363e-41,7.285209851449519e-09,3.059790273395724e-38,9.933405051046083,1.404237434394116e-15,2.0026061337329043e-13,1.4760444315800528e-42,1.5568497982764966e-09,1.6452943688360728e-41,7.203893659721077e-09,3.1071147410094346e-38,8.10875341478618,2.3583748847630424e-15
1.5039528342346712e-13,2.21451091271207e-42,1.191399705337475e-09,2.402822657145182e-41,5.895523942796496e-09,4.0882142979620777e-38,6.88990915520573,4.350309826567996e-15,2.642785332446709e-13,9.996949422393869e-43,2.005987501270005e-09,1.152649523378801e-41,7.287726533547428e-09,3.0629623906108546e-38,11.42177533662392,1.5461417240406337e-15,2.0032979357686225e-13,1.4775746625871795e-42,1.5573876133973166e-09,1.6470000630585559e-41,7.206382251069621e-09,3.1103359200049485e-38,9.332355005338323,2.5925511302110227e-15
1.5044723760531283e-13,2.2168067197974355e-42,1.1918112754049105e-09,2.4053136890246594e-41,5.897560556685046e-09,4.092452593333599e-38,7.9215412369412785,4.7840838367715776e-15,2.643698284945056e-13,1.0007313366497375e-42,2.0066804714020887e-09,1.153844487434955e-41,7.290244085035332e-09,3.0661377963936995e-38,13.11586016797485,1.7068787129227565e-15,2.0039899767879735e-13,1.4791064800011507e-42,1.5579256143068326e-09,1.648707525592414e-41,7.20887170210419e-09,3.1135604384310476e-38,10.726894410409013,2.8572656804486528e-15
1.504992097347747e-13,2.2191049069704385e-42,1.1922229876495894e-09,2.407807303383489e-41,5.899597874123662e-09,4.096695282591188e-38,9.095851509963365,5.274756419381379e-15,2.6446115528236183e-13,1.0017688055012043e-42,2.0073736809213168e-09,1.1550406903231068e-41,7.2927625062136235e-09,3.06931649415363e-38,15.040324180343887,1.8895636011881993e-15,2.0046822568734823e-13,1.480639885466539e-42,1.5584638010692383e-09,1.6504167582709145e-41,7.211362013121818e-09,3.1167882997498345e-38,12.313266729517316,3.157481868062543e-15
1.5055119981805405e-13,2.2214054766986005e-42,1.1926348421206222e-09,2.4103035028989213e-41,5.9016358953553646e-09,4.100942370289988e-38,10.430009704379385,5.831639712692869e-15,2.6455251361913655e-13,1.0028073499076957e-42,2.008067129910378e-09,1.1562381333275529e-41,7.295281797382708e-09,3.072498487303436e-38,17.221938789877623,2.0979325300623517e-15,2.0053747761077505e-13,1.482174880629729e-42,1.5590021737487309e-09,1.6521277629291644e-41,7.213853184419561e-09,3.120019507426881e-38,14.11424900413638,3.4991349603732302e-15
1.5060320786135424e-13,2.2237084314519928e-42,1.1930468388671364e-09,2.4128022902509894e-41,5.903674620623256e-09,4.105193860989861e-38,11.942674636524744,6.465883646573105e-15,2.6464390351573056e-13,1.0038469709842763e-42,2.0087608184519893e-09,1.1574368177339198e-41,7.297801958843095e-09,3.075683779259444e-38,19.689552440780616,2.3364882528068552e-15,2.0060675345734085e-13,1.4837114671388157e-42,1.5595407324095287e-09,1.6538405414041748e-41,7.216345216294572e-09,3.123254064931357e-38,16.15450548270373,3.88935612689099e-15
1.5065523387087713e-13,2.2260137737030893e-42,1.1934589779382913e-09,2.41530366812259e-41,5.9057140501705935e-09,4.10944975925554e-38,13.653981663696452,7.190903036099187e-15,2.6473532498304196e-13,1.0048876698470923e-42,2.0094547466289207e-09,1.158636744829212e-41,7.300322990895486e-09,3.0788723734416383e-38,22.473992206015808,2.610685335544766e-15,2.006760532353066e-13,1.485249646643491e-42,1.5600794771158917e-09,1.6555550955349208e-41,7.2188381090441964e-09,3.126491975736139e-38,18.460541104170964,4.336756093173991e-15
1.507072778528304e-13,2.2283215059270902e-42,1.1938712593832425e-09,2.417807639199282e-41,5.907754184240621e-09,4.1137100696562984e-38,15.58548429566246,8.022919529363339e-15,2.6482677803197894e-13,1.0059294476135198e-42,2.0101489145239372e-09,1.159837915901709e-41,7.3028448938405694e-09,3.0820642732733954e-38,25.6078770612314,2.9271671326624003e-15,2.0074537695294115e-13,1.486789420795266e-42,1.560618407932077e-09,1.6572714271622038e-41,7.221331862965768e-09,3.1297332433175507e-38,21.060587418587563,4.851786633519319e-15
1.5075933981342263e-13,2.2306316306017025e-42,1.1942836832511835e-09,2.4203142061695277e-41,5.9097950230767696e-09,4.1179747967663475e-38,17.76003657302185,8.981653677064127e-15,2.649182626734515e-13,1.0069723054020709e-42,2.0108433222198678e-09,1.161040332241084e-41,7.305367667979255e-09,3.0852594821817947e-38,29.125319583683044,3.294071066464266e-15,2.0081472461851442e-13,1.4883307912473286e-42,1.56115752492239e-09,1.6589895381288125e-41,7.223826478356834e-09,3.132977871155678e-38,23.9844021435535,5.447204290558036e-15
1.5081141975886578e-13,2.232944150207262e-42,1.1946962495913048e-09,2.4228233717244606e-41,5.911836566922449e-09,4.1222439451644283e-38,20.201600346946105,1.0091214627931239e-14,2.650097789183754e-13,1.0080162443324399e-42,2.011537969799534e-09,1.1622439951382905e-41,7.307891313612436e-09,3.0884580035973144e-38,33.061488984031165,3.721424704853993e-15,2.0088409624030088e-13,1.489873759654617e-42,1.5616968281511306e-09,1.6607094302793667e-41,7.226321955514935e-09,3.136225862734057e-38,27.262960247431156,6.138669342873545e-15
1.5086351769537028e-13,2.2352590672265092e-42,1.1951089584528326e-09,2.425335138558118e-41,5.913878816021255e-09,4.126517519434245e-38,22.93495890701149,1.1381251947480122e-14,2.6510132677766365e-13,1.0090612655254088e-42,2.0122328573458207e-09,1.1634489058856753e-41,7.310415831041234e-09,3.091659840954142e-38,37.452004366778176,4.221663507461329e-15,2.0095349182657298e-13,1.491418327673676e-42,1.5622363176826483e-09,1.6624311054604798e-41,7.228818294737825e-09,3.1394772215399894e-38,30.928010918172692,6.945525100584966e-15
1.509156336291524e-13,2.237576384144924e-42,1.1955218098849969e-09,2.4278495093672466e-41,5.915921770616793e-09,4.1307955241640947e-38,25.98531557164634,1.2888457866062835e-14,2.6519290626223986e-13,1.010107370102996e-42,2.0129279849416164e-09,1.164655065776885e-41,7.312941220566777e-09,3.09486499768991e-38,42.33212312159385,4.810312984860209e-15,2.0102291138561088e-13,1.492964496962876e-42,1.5627759935812958e-09,1.6641545655206188e-41,7.231315496323279e-09,3.1427319510642785e-38,35.011471145168784,7.891819603350608e-15
1.5096776756643052e-13,2.2398961034505606e-42,1.1959348039370438e-09,2.4303664868513827e-41,5.917965430952755e-09,4.1350779639470296e-38,29.377752994597092,1.465854192763422e-14,2.652845173830311e-13,1.011154559188382e-42,2.013623352669838e-09,1.1658624761069054e-41,7.315467482490308e-09,3.098073477245818e-38,47.73570229055255,5.506891175758526e-15,2.010923549256976e-13,1.494512269182308e-42,1.5633158559114463e-09,1.6658798123101647e-41,7.2338135605691685e-09,3.1459900548013465e-38,39.54462310106745,9.00765597685764e-15
1.5101991951342152e-13,2.2422182276338918e-42,1.196347940658251e-09,2.4328860737129553e-41,5.920009797272986e-09,4.139364843381018e-38,33.13652622863234,1.6748848080522485e-14,2.653761601509617e-13,1.0122028339058385e-42,2.0143189606134562e-09,1.1670711381721093e-41,7.3179946171132515e-09,3.1012852830667456e-38,53.69378303087213,6.336140672216641e-15,2.0116182245511424e-13,1.496061645993673e-42,1.5638559047375162e-09,1.6676068476814814e-41,7.236312487773561e-09,3.1492515362493496e-38,44.55709176974512,1.0330986699959286e-14
1.510720894763481e-13,2.2445427591881333e-42,1.1967612200978937e-09,2.4354082726570733e-41,5.922054869821321e-09,4.1436561670685934e-38,37.28417003132322,1.923184354512524e-14,2.6546783457696646e-13,1.0132521953808765e-42,2.015014808855437e-09,1.1682810532701547e-41,7.320522624737026e-09,3.1045004186009894e-38,60.23304783270696,7.329643131367673e-15,2.0123131398214947e-13,1.4976126290605054e-42,1.564396140123918e-09,1.66933567348877e-41,7.238812278234505e-09,3.1525163989099207e-38,50.07548317789865,1.1910060913836702e-14
1.511242774614339e-13,2.2468697006090338e-42,1.1971746423052846e-09,2.4379330863917717e-41,5.9241006488417755e-09,4.147951939617261e-38,41.84032558591867,2.2199885931529323e-14,2.655595406719816e-13,1.0143026447401493e-42,2.0157108974788082e-09,1.1694922227001017e-41,7.323051505663269e-09,3.1077188873005744e-38,67.37368298199651,8.528086999458792e-15,2.0130082951509336e-13,1.499165220048027e-42,1.5649365621351113e-09,1.6710662915882341e-41,7.241312932250275e-09,3.155784646288478e-38,56.12186631508322,1.3806667734903915e-14
1.5117648347490588e-13,2.2491990543949815e-42,1.1975882073297329e-09,2.44046051762777e-41,5.926147134578354e-09,4.1522521656391044e-38,46.82043165656301,2.5771577554550606e-14,2.6565127844694947e-13,1.0153541831115027e-42,2.0164072265665937e-09,1.170704647762303e-41,7.325581260193604e-09,3.110940692620955e-38,75.12695249641813,9.984362630876968e-15,2.0137036906224038e-13,1.5007194206232247e-42,1.5654771708355536e-09,1.672798703837922e-41,7.243814450119125e-09,3.159056281893917e-38,62.711735941390856,1.6100680847269757e-14
1.512287075229895e-13,2.25153082304679e-42,1.1980019152205838e-09,2.442990569078722e-41,5.92819432727524e-09,4.156556849751183e-38,52.23399290964088,3.010068338560248e-14,2.6574304791280953e-13,1.0164068116238779e-42,2.0171037962018778e-09,1.1719183297585128e-41,7.3281118886298785e-09,3.114165838021316e-38,83.49230240161894,1.1767892881867446e-14,2.0143993263188295e-13,1.5022752324546993e-42,1.5660179662897494e-09,1.6745329120978903e-41,7.246316832139536e-09,3.1623313092389245e-38,69.85168965706394,1.88963036404072e-14
1.512809496119161e-13,2.2538650090680335e-42,1.1984157660271874e-09,2.4455232434610005e-41,5.930242227176628e-09,4.1608659965752e-38,58.082614333027486,3.5388444360463065e-14,2.658348490805116e-13,1.0174605314074602e-42,2.01780060646775e-09,1.1731332699917946e-41,7.3306433912739535e-09,3.117394326964315e-38,92.45400581572649,1.3970752744235362e-14,2.0150952023232133e-13,1.5038326572128965e-42,1.5665589485622067e-09,1.6762689182300588e-41,7.24882007861e-09,3.165609731839716e-38,77.53667827933596,2.233084262589058e-14
1.5133320974791917e-13,2.2562016149648794e-42,1.1988297597989077e-09,2.448058543493796e-41,5.9322908345268e-09,4.165179610737643e-38,64.35769292617182,4.19009458000394e-14,2.6592668196100936e-13,1.0185153435936065e-42,2.0184976574473284e-09,1.1743494697665618e-41,7.333175768427794e-09,3.120626162916201e-38,101.97735590613483,1.6716427480242735e-14,2.0157913187185866e-13,1.5053916965699897e-42,1.567100117717455e-09,1.6780067240982827e-41,7.251324189829108e-09,3.1688915532161484e-38,85.74684232078555,2.6587164710941036e-14
1.513854879372305e-13,2.258540643245927e-42,1.1992438965851423e-09,2.45059647189921e-41,5.934340149570191e-09,4.1694976968699537e-38,71.03778354156019,4.9993890231207404e-14,2.6601854656525356e-13,1.0195712493147729e-42,2.019194949223784e-09,1.1755669303886226e-41,7.3357090203935625e-09,3.1238613493469315e-38,112.00444914406106,2.017251769699865e-14,2.016487675587959e-13,1.5069523521997775e-42,1.567641473820067e-09,1.6797463315684084e-41,7.253829166095651e-09,3.1721767768918476e-38,94.4439508550063,3.1911616805979413e-14
1.51437784186088e-13,2.260882096422545e-42,1.1996581764352864e-09,2.453137031402045e-41,5.936390172551227e-09,4.1738202596081674e-38,78.08566141719207,6.014840668040398e-14,2.6611044290420547e-13,1.0206282497046642e-42,2.0198924818802837e-09,1.176785653165083e-41,7.338243147473403e-09,3.1270998897299065e-38,122.44965187472394,2.456943872780373e-14,2.0171842730144199e-13,1.5085146257779052e-42,1.5681830169346104e-09,1.681487742508133e-41,7.256335007708403e-09,3.1754654063939364e-38,103.56749541762774,3.864016368368706e-14
1.5149009850073022e-13,2.2632259770086457e-42,1.200072599398771e-09,2.455680224730046e-41,5.938440903714516e-09,4.1781473035933314e-38,85.44513689959811,7.302355820200137e-14,2.662023709888278e-13,1.0216863458981344e-42,2.020590255500056e-09,1.1780056394044597e-41,7.340778149969682e-09,3.13034178754228e-38,133.1949129759215,3.0228372058020017e-14,2.0178811110810692e-13,1.5100785189817153e-42,1.568724747125701e-09,1.6832309587871753e-41,7.258841714966353e-09,3.1787574452533497e-38,113.03054291671197,4.723708412175797e-14
1.5154243088739933e-13,2.2655722875208093e-42,1.2004871655250247e-09,2.4582260546136684e-41,5.9404923433046475e-09,4.182478833471099e-38,93.03772378498367,8.953452094562662e-14,2.662943308300893e-13,1.0227455390312402e-42,2.0212882701663254e-09,1.1792268904165706e-41,7.343314028184755e-09,3.1335870462646574e-38,144.08517841670266,3.760374591169188e-14,2.0185781898710527e-13,1.511644033490329e-42,1.5692666644579527e-09,1.684975982277109e-41,7.261349288168484e-09,3.1820528970045247e-38,122.71552146401172,5.835317861167844e-14
1.5159478135233583e-13,2.2679210304780527e-42,1.2009018748635134e-09,2.4607745237863174e-41,5.942544491566401e-09,4.186814853892147e-38,100.75932459415752,1.1097091036226046e-13,2.663863224389561e-13,1.023805830241141e-42,2.0219865259623792e-09,1.1804494075126463e-41,7.345850782421199e-09,3.1368356693814087e-38,154.92428363814471,4.734895781324266e-14,2.0192755094674956e-13,1.5132111709844958e-42,1.569808768996026e-09,1.6867228148515293e-41,7.2638577276139944e-09,3.185351765185721e-38,132.47020528508904,7.291483498441332e-14
1.5164714990178612e-13,2.270272208402175e-42,1.2013167274637049e-09,2.4633256349841427e-41,5.944597348744561e-09,4.191155369511819e-38,108.4771768464113,1.3917905163933303e-13,2.664783458264044e-13,1.0248672206662479e-42,2.022685022971506e-09,1.181673192005237e-41,7.348388412981608e-09,3.140087660380398e-38,165.47184925380128,6.042002040892345e-14,2.019973069953602e-13,1.5147799331468197e-42,1.5703510608045845e-09,1.6884714583859118e-41,7.266367033602097e-09,3.18865405333875e-38,142.10428253609587,9.22628332519343e-14
1.516995365419987e-13,2.2726258238175844e-42,1.2017317233750838e-09,2.465879390946128e-41,5.946650915083999e-09,4.1955003849902815e-38,116.02740619663655,1.7684811306468213e-13,2.6657040100341423e-13,1.0259297114461569e-42,2.023383761277026e-09,1.1828982452082501e-41,7.350926920168675e-09,3.1433430227531055e-38,175.44188382082234,7.824241297151693e-14,2.020670871412603e-13,1.5163503216616483e-42,1.5708935399483149e-09,1.6902219147576796e-41,7.268877206432116e-09,3.1919597650090936e-38,151.38703432402778,1.183729744832472e-13
1.5175194127922062e-13,2.2749818792511468e-42,1.2021468626471673e-09,2.468435794414191e-41,5.948705190829745e-09,4.1998499049926887e-38,123.21365550511669,2.279685251379908e-13,2.666624879809632e-13,1.0269933037215647e-42,2.0240827409623114e-09,1.1841245684370013e-41,7.353466304285297e-09,3.1466017599947483e-38,184.50399743171815,1.0298570122321795e-13,2.0213689139277096e-13,1.5179223382149636e-42,1.5714362064919452e-09,1.69197418584626e-41,7.271388246403555e-09,3.1952689037460274e-38,160.04682219331414,1.542142890037987e-13
1.5180436411970472e-13,2.27734037723251e-42,1.2025621453294695e-09,2.470994848132968e-41,5.9507601762268154e-09,4.2042039341888315e-38,129.8074001781007,2.985827044863255e-13,2.667546067700388e-13,1.0280579986344298e-42,2.024781962110731e-09,1.1853521630081103e-41,7.3560065656343475e-09,3.1498638756040135e-38,192.28833391411644,1.380264468261028e-13,2.0220671975822124e-13,1.5194959844946095e-42,1.5719790605002002e-09,1.6937282735329494e-41,7.273900153815916e-09,3.1985814731023496e-38,167.7732656447348,2.043440583752412e-13
1.518568050697048e-13,2.2797013202938858e-42,1.2029775714715415e-09,2.473556554850062e-41,5.952815871520406e-09,4.208562477253532e-38,135.55070941338795,3.9804386827772894e-13,2.6684675738163045e-13,1.0291237973278682e-42,2.025481424805714e-09,1.1865810302396204e-41,7.358547704518924e-09,3.153129373083364e-38,198.39550216592568,1.8874881254011144e-13,2.022765722459413e-13,1.5210712621901393e-42,1.572522102037852e-09,1.6954841797010746e-41,7.27641292896891e-09,3.201897476634696e-38,174.22317003663596,2.7592084469443355e-13
1.5190926413547805e-13,2.282064710970176e-42,1.2033931411229319e-09,2.4761209173158057e-41,5.954872276955706e-09,4.2129255388662727e-38,140.1623490576532,5.411812851139557e-13,2.6693893982673347e-13,1.0301907009462068e-42,2.0261811291306865e-09,1.1878111714508833e-41,7.361089721242116e-09,3.156398255938747e-38,202.4128663013348,2.639680312654094e-13,2.023464488642658e-13,1.5226481729928963e-42,1.5730653311696703e-09,1.697241906235834e-41,7.278926572162245e-09,3.2052169179032375e-38,179.03139890919186,3.8047552710101155e-13
1.5196174132328004e-13,2.2844305517987334e-42,1.2038088543332258e-09,2.4786879382835026e-41,5.956929392778083e-09,4.2172931237115797e-38,143.3482057566489,7.521283493275821e-13,2.6703115411634045e-13,1.0312587106348814e-42,2.026881075169137e-09,1.1890425879626758e-41,7.363632616107233e-09,3.159670527679894e-38,203.93843937573084,3.7853764049622263e-13,2.0241634962152738e-13,1.5242267185958663e-42,1.5736087479604726e-09,1.6990014550244624e-41,7.2814410836958424e-09,3.20853980047199e-38,181.82790588118698,5.370971740847201e-13
1.5201423663937236e-13,2.2867988453197126e-42,1.2042247111520106e-09,2.4812576205092177e-41,5.958987219232914e-09,4.2216652364786815e-38,144.81697937184572,1.071293546562675e-12,2.6712340026145407e-13,1.032327827540593e-42,2.027581263004557e-09,1.1902752810971022e-41,7.366176389417599e-09,3.16294619182006e-38,202.61316764681754,5.582794115914977e-13,2.0248627452606658e-13,1.5258069006939012e-42,1.5741523524750792e-09,1.7007628279560895e-41,7.283956463869644e-09,3.211866127908548e-38,182.26194408526072,7.783425058923376e-13
1.5206675009001864e-13,2.2891695940759052e-42,1.2046407116288912e-09,2.483829966751877e-41,5.9610457565656635e-09,4.2260418818616776e-38,144.30184258911618,1.5684644564478784e-12,2.6721567827308126e-13,1.03339805281123e-42,2.0282816927204674e-09,1.1915092521776354e-41,7.368721041476644e-09,3.166225251876142e-38,198.1613935198886,8.496274599833269e-13,2.0255622358622665e-13,1.5273887209836108e-42,1.574696144778333e-09,1.7025260269218012e-41,7.286472712983689e-09,3.2151959037842003e-38,180.03390416265498,1.1615634806085826e-12
1.5211928168148107e-13,2.2915428006125662e-42,1.2050568558135048e-09,2.4864049797733575e-41,5.963105005021956e-09,4.2304230645596767e-38,141.58816641180167,2.368293353706513e-12,2.673079881622258e-13,1.0344693875957955e-42,2.0289823644004428e-09,1.1927445025291646e-41,7.3712665725879914e-09,3.169507711368801e-38,190.43752478460496,1.3391871405936317e-12,2.0262619681034892e-13,1.52897218116325e-42,1.5752401249351185e-09,1.70429105381471e-41,7.288989831338216e-09,3.218529131674062e-38,174.93410364799607,1.7913951087823333e-12
1.5217183142002754e-13,2.2939184674777596e-42,1.2054731437554847e-09,2.488982662338272e-41,5.9651649648473994e-09,4.2348087892764633e-38,136.54629434222088,3.701694307174595e-12,2.674003299399021e-13,1.0355418330445606e-42,2.029683278128052e-09,1.1939810334778954e-41,7.3738129830552535e-09,3.172793573822192e-38,179.47425640072453,2.1949351438812464e-12,2.026961942067825e-13,1.5305572829329475e-42,1.5757842930103177e-09,1.7060579105298057e-41,7.291507819233445e-09,3.221865815156792e-38,166.88596852974462,2.8660879206729564e-12
1.5222439931192704e-13,2.2962965972221313e-42,1.205889575504502e-09,2.4915630172142284e-41,5.9672256362877845e-09,4.2391990607208966e-38,129.16657336090503,6.013552240004645e-12,2.6749270361712607e-13,1.0366153903089617e-42,2.0303844339869285e-09,1.195218846351465e-41,7.376360273182261e-09,3.176082842764276e-38,165.52418327335187,3.756494878112846e-12,2.027662157838778e-13,1.5321440279945588e-42,1.5763286490688596e-09,1.707826598964126e-41,7.294026676969817e-09,3.2252059578149207e-38,155.9883239310242,4.776763900486359e-12
1.522769853634519e-13,2.2986771923990328e-42,1.2063061511102252e-09,2.4941460471715793e-41,5.9692870195888934e-09,4.243593883606518e-38,119.59140919009423,1.0197703364192954e-11,2.675851092049196e-13,1.0376900605416564e-42,2.0310858320607e-09,1.1964579424788306e-41,7.3789084432728354e-09,3.179375521726521e-38,149.0829749943686,6.741077156442477e-12,2.028362615499896e-13,1.5337324180517388e-42,1.5768731931756697e-09,1.709597121016591e-41,7.296546404847762e-09,3.2285495632345327e-38,142.54817866487187,8.328818874253592e-12
1.5232958958087288e-13,2.3010602555642926e-42,1.2067228706223603e-09,2.49673175498367e-41,5.971349114996687e-09,4.247993262651953e-38,108.1363521749222,1.8131339417295543e-11,2.676775467143018e-13,1.0387658448964191e-42,2.0317874724330556e-09,1.197698323190383e-41,7.381457493631021e-09,3.182671614244208e-38,130.88009092486485,1.2732623991678038e-11,2.029063315134707e-13,1.5353224548097964e-42,1.5774179253957233e-09,1.7113694785881744e-41,7.299067003167931e-09,3.2318966350055883e-38,127.09232994229676,1.525656921263695e-11
1.5238221197046665e-13,2.3034457892765547e-42,1.2071397340906144e-09,2.4993201434266333e-41,5.9734119227571355e-09,4.252397202580572e-38,95.29012768080352,3.394286347335095e-11,2.6777001615630233e-13,1.0398427445282973e-42,2.03248935518769e-09,1.19893998981785e-41,7.3840074245608734e-09,3.185971123856167e-38,111.82499665077594,2.5390250952198843e-11,2.0297642568268183e-13,1.5369141399759217e-42,1.5779628457939978e-09,1.7131436735817603e-41,7.301588472230986e-09,3.2352471767216525e-38,110.34517999084899,2.946983033317363e-11
1.5243485253851204e-13,2.3058337960971213e-42,1.2075567415647119e-09,2.5019112152794725e-41,5.975475443116301e-09,4.2568057081206426e-38,81.68393020168067,6.714938209133494e-11,2.6786251754195444e-13,1.040920760593537e-42,2.0331914804083266e-09,1.20018294369434e-41,7.386558236366562e-09,3.1892740541048976e-38,92.90593181192246,5.354730092887626e-11,2.0304654406598653e-13,1.5385074752590756e-42,1.5785079544354923e-09,1.7149197079021978e-41,7.3041108123377e-09,3.238601191980015e-38,93.16402898521268,6.019724979272991e-11
1.5248751129128636e-13,2.3082242785897737e-42,1.20797389309441e-09,2.504504973324173e-41,5.9775396763203985e-09,4.261218784005482e-38,68.02547545036235,1.4074827365142842e-10,2.679550508822886e-13,1.0419998942495054e-42,2.0338938481787413e-09,1.2014271861543866e-41,7.389109929352444e-09,3.192580408536688e-38,75.05492928433438,1.1943888009587667e-10,2.0311668667174626e-13,1.5401024623698755e-42,1.5790532513852492e-09,1.7166975834563827e-41,7.306634023789036e-09,3.241958684381811e-38,76.43398849184251,1.3022337067625775e-10
1.5254018823507277e-13,2.3106172393211254e-42,1.208391188729463e-09,2.5071014203454733e-41,5.9796046226156326e-09,4.265636434973115e-38,55.004369945055615,3.1294126693939454e-10,2.6804761618834604e-13,1.0430801466548458e-42,2.0345964585827058e-09,1.20267271853385e-41,7.391662503822865e-09,3.1958901907013487e-38,59.011652728174255,2.812602106606624e-10,2.031868535083303e-13,1.5416991030208266e-42,1.5795987367083065e-09,1.7184773021530974e-41,7.309158106885937e-09,3.2453196575317565e-38,60.941373235627495,2.982814933050681e-10
1.5259288337615534e-13,2.3130126808603924e-42,1.208808628519662e-09,2.50970055913113e-41,5.98167028224839e-09,4.270058665766678e-38,43.1895733462148,7.37853895094359e-10,2.681402134711691e-13,1.044161518969378e-42,2.0352993117040564e-09,1.203919542170031e-41,7.394215960082391e-09,3.1992034041525225e-38,45.22768407400265,6.97035415966369e-10,2.0325704458410925e-13,1.5432973989261722e-42,1.5801444104697508e-09,1.7202588659031904e-41,7.3116830619295734e-09,3.248684115038456e-38,47.259628292983514,7.222024906416405e-10
1.5264559672082159e-13,2.315410605779513e-42,1.209226212514796e-09,2.5123023924716586e-41,5.983736655465045e-09,4.274485481134029e-38,32.949052417386284,1.842949012922222e-09,2.682328427418065e-13,1.045244012354149e-42,2.036002407626622e-09,1.2051676584015615e-41,7.39677029843558e-09,3.202520052447386e-38,33.84125455314633,1.8123844448899446e-09,2.0332725990745823e-13,1.544897351801969e-42,1.5806902727346657e-09,1.7220422766194063e-41,7.314208889221106e-09,3.2520520605141037e-38,35.683791183949886,1.8445329168157794e-09
1.526983282753575e-13,2.317811016652919e-42,1.20964394076469e-09,2.514906923160594e-41,5.985803742512155e-09,4.278916885828142e-38,24.416631478373716,4.878638722386783e-09,2.6832550401130404e-13,1.0463276279713334e-42,2.036705746434296e-09,1.206417068568517e-41,7.399325519187211e-09,3.205840139146952e-38,24.722143670075113,4.943683676971993e-09,2.0339749948675022e-13,1.5464989633659418e-42,1.5812363235681825e-09,1.7238275362165557e-41,7.316735589061907e-09,3.25542349757479e-38,26.231230851631796,4.970268528904539e-09
1.527510780460549e-13,2.320213916057882e-42,1.2100618133191725e-09,2.5175141539942804e-41,5.987871543636289e-09,4.2833528846067723e-38,17.50914556165646,1.3791491167245063e-08,2.68418197290718e-13,1.0474123669843869e-42,2.037409328210974e-09,1.2076677740123206e-41,7.40188162264208e-09,3.209163667815817e-38,17.554799591563807,1.4272855389437451e-08,2.0346776333036616e-13,1.548102235337707e-42,1.5817825630354364e-09,1.7256146466113732e-41,7.319263161753373e-09,3.2587984298402395e-38,18.694835297880566,1.4248288789351132e-08


==> anc/S3_T_3D_QCD.dat <==
T_NJL/Tc_NJL,S3T_NJL,T_PNJL/Tc_PNJL,S3T_PNJL,T_PNJL_Improved/Tc_PNJL_Improved,S3T_PNJL_Improved
0.97,3.5868301669420495,0.97,1.3620615302191832,0.97,2.292165317650427
0.9710833333333334,3.7980335793423623,0.9710833333333334,1.463523014043114,0.9710833333333333,2.4357712347731413
0.9721666666666666,4.027920866134354,0.9721666666666667,1.5707255762583259,0.9721666666666666,2.5845151717337584
0.9732500000000001,4.279203308182997,0.9732500000000001,1.6872215273239057,0.97325,2.7463647723891325
0.9743333333333334,4.555837183277432,0.9743333333333334,1.8108982747674203,0.9743333333333333,2.9254516412177898
0.9754166666666666,4.860873311805989,0.9754166666666666,1.948307347262345,0.9754166666666666,3.1314384143295486
0.9765,5.199827479945116,0.9764999999999999,2.097062345955304,0.9764999999999999,3.358061978262766
0.9775833333333332,5.579087723732014,0.9775833333333334,2.2770071183817797,0.9775833333333334,3.6100066442352987
0.9786666666666667,6.006516294216596,0.9786666666666667,2.4674761351429835,0.9786666666666667,3.8916208472797744
0.97975,6.517692898283691,0.97975,2.6748648179193375,0.97975,4.20831694303139
0.9808333333333333,7.064944089476295,0.9808333333333333,2.913817048844358,0.9808333333333333,4.568252661789866
0.9819166666666667,7.727831122495407,0.9819166666666667,3.195468504680665,0.9819166666666667,4.981988796675229
0.9829999999999999,8.51488441694778,0.9829999999999999,3.517556211929299,0.983,5.480466607919658
0.9840833333333334,9.437487142333152,0.9840833333333332,3.8901758228775956,0.9840833333333333,6.041691598737939
0.9851666666666666,10.511076339353922,0.9851666666666666,4.32760239300186,0.9851666666666666,6.741198981039036
0.98625,11.817872779706022,0.98625,4.849046843978308,0.98625,7.587735716342772
0.9873333333333334,13.437268676924099,0.9873333333333333,5.50556746378591,0.9873333333333333,8.608293046899542
0.9884166666666666,15.480652117050115,0.9884166666666666,6.301292914842454,0.9884166666666666,9.871622814574662
0.9894999999999999,18.113603061529012,0.9895,7.3538119560386,0.9895000000000002,11.516513940228657
0.9905833333333331,21.624958522499664,0.9905833333333334,8.702524191188171,0.9905833333333335,13.68898670451726
0.9916666666666667,26.453993630088814,0.9916666666666667,10.522631211153499,0.9916666666666668,16.671136998356506
0.9927499999999999,33.38437266990037,0.9927499999999999,13.132157441448356,0.9927500000000001,20.9368559473911
0.9938333333333332,43.91483069507593,0.9938333333333332,17.051088904089667,0.9938333333333333,27.409319897492026
0.9949166666666667,61.42826701537535,0.9949166666666666,23.45808430000163,0.9949166666666667,38.05741462087763
0.996,93.62932708688803,0.9959999999999999,35.193628240783696,0.996,57.67411873643048
0.9965416666666667,121.823765661211,0.9970833333333333,61.00724290645429,0.9970833333333333,101.22460785347664
0.9970833333333334,166.578650450216,0.9981666666666666,140.95623816715815,None,None


==> anc/Tp_vs_Ti_3D.dat <==
T_i_NJL,TpsNJL/TcNJL,T_i_PNJL_Improved,TpsPNJL_Improved/TcPNJL_Improved,T_i_PNJL,TpsPNJL/TcPNJL
0.12754961457150057,0.9969508311164101,0.15430264212423941,0.9977441232653181,0.15852547698328273,0.9983036764548703
0.13019142323464009,0.9969496971262041,0.15746854318160383,0.997743267124012,0.16177364773326053,0.9983030279047627
0.13288794906047813,0.9969485168060153,0.16069940054410364,0.9977423762508544,0.1650883731684649,0.9983023530435338
0.13564032535133724,0.9969472902690192,0.16399654695129723,0.9977414507222384,0.16847101698756395,0.9983016519259137
0.13844970888250704,0.9969460177717175,0.16736134248719728,0.9977404907200353,0.1719229708312715,0.9983009246863351
0.14131728038841637,0.9969446997095737,0.17079517514131043,0.9977394965285078,0.17544565485487681,0.998300171536638
0.14424424505887534,0.996943336610929,0.1742994613811873,0.9977384685299735,0.1790405183125052,0.9982993927628317
0.14723183304559515,0.9969419291293691,0.17787564673672032,0.9977374071993406,0.18270904015335024,0.9982985887210034
0.15028129997919945,0.9969404780347425,0.18152520639642947,0.9977363130976576,0.18645272963012258,0.9982977598324813
0.1533939274969437,0.9969389842030704,0.18524964581598283,0.9977351868648474,0.1902731269199661,0.9982969065783762
0.1565710237813645,0.9969374486055925,0.18905050133920184,0.9977340292117953,0.19417180375809615,0.9982960294936352
0.15981392411008616,0.9969358722972068,0.19292934083180857,0.9977328409119814,0.19815036408442147,0.998295129160742
0.1631239914170138,0.9969342564045551,0.1968877643281752,0.9977316227928333,0.2022104447034146,0.9982942062032066
0.16650261686515105,0.9969326021140013,0.20092740469134412,0.9977303757269775,0.20635371595750393,0.9982932612789679
0.16995122043128086,0.9969309106597217,0.20504992828658908,0.9977291006235508,0.21058188241426262,0.9982922950738389
0.17347125150275702,0.9969291833121139,0.20925703566879666,0.9977277984197173,0.21489668356767855,0.9982913082951029
0.1770641894866562,0.9969274213666918,0.21355046228395064,0.9977264700725199,0.21929989455379265,0.9982903016653545
0.18073154443154635,0.9969256261336147,0.21793197918500967,0.9977251165511699,0.22379332688100126,0.9982892759166697
0.18447485766213395,0.9969237989279611,0.22240339376247242,0.9977237388298612,0.2283788291753217,0.9982882317851657
0.18829570242705534,0.9969219410608278,0.22696655048993225,0.9977223378811695,0.23305828794092873,0.9982871700060019
0.19219568456008557,0.9969200538313111,0.2316233316849288,0.9977209146700821,0.23783362833627392,0.998286091308851
0.19617644315504187,0.9969181385193945,0.2363756582854102,0.9977194701486763,0.24270681496610783,0.998284996413861
0.20023965125466625,0.9969161963797492,0.24122549064212676,0.9977180052514579,0.24767985268973075,0.9982838860281124
0.20438701655377564,0.9969142286364288,0.24617482932728205,0.9977165208913487,0.2527547874458043,0.9982827608425633
0.20862028211697595,0.9969122364784302,0.25122571595977555,0.9977150179563022,0.25793370709406305,0.9982816215294731
0.2129412271112416,0.9969102210560731,0.25638023404737764,0.997713497306521,0.26321874227427344,0.9982804687402745
0.217351667553668,0.9969081834781421,0.2616405098461835,0.9977119597722327,0.2686120672827918,0.9982793031038741
0.22185345707471144,0.9969061248097366,0.2670087132377006,0.9977104061519886,0.2741159009670837,0.9982781252253428
0.22644848769723736,0.996904046070755,0.2724870586239327,0.9977088372114336,0.27973250763857155,0.9982769356849676
0.2311386906317045,0.9969019482349547,0.27807780584082775,0.9977072536825032,0.2854641980041862,0.9982757350376252
0.23592603708781842,0.9968998322295154,0.28378326109046764,0.9977056562629992,0.2913133301170065,0.9982745238124439
0.24081253910299613,0.996897698935044,0.2896057778923852,0.9977040456164967,0.2972823103463767,0.9982733025127157
0.24580025038799022,0.996895549185958,0.2955477580543977,0.997702422372539,0.3033735943679018,0.9982720716160297
0.2508912671900273,0.996893383771191,0.3016116526633618,0.9977007871270756,0.3095896881737282,0.9982708315745894
0.2560877291738236,0.9968912034351627,0.30779996309625474,0.9976991404431056,0.31593314910352366,0.9982695828156869
0.2613918203208485,0.9968890088789687,0.31411524205200037,0.9976974828514914,0.32240658689658364,0.9982683257423068
0.26680576984721366,0.9968868007617413,0.32056009460446677,0.9976958148519057,0.3290126647654936,0.9982670607338335
0.27233185314057295,0.9968845797021457,0.3271371792770675,0.9976941369138859,0.33575410049179155,0.9982657881468396
0.277972392716428,0.9968823462799715,0.3338492091394116,0.9976924494779679,0.3426336675440803,0.9982645083159365
0.28372975919424065,0.9968801010377953,0.34069895292645397,0.9976907529568767,0.3496541962190495,0.9982632215546688
0.2896063722937625,0.9968778444826806,0.34768923618060815,0.9976890477367547,0.3568185748058774,0.9982619281564377
0.2956047018520004,0.9968755770879,0.35482294241729156,0.9976873341784073,0.3641297507744912,0.9982606283954393
0.30172726886124535,0.9968732992946528,0.3621030143143858,0.9976856126185568,0.3715907319881742,0.9982593225276093
0.3079766465286019,0.9968710115137703,0.3695324549261009,0.9976838833710855,0.37920458794101963,0.9982580107915616
0.31435546135746084,0.9968687141273876,0.37711432892174546,0.9976821467282642,0.38697445102073963,0.9982566934095141
0.3208663942513727,0.9968664074905791,0.384851763849913,0.9976804029619536,0.3949035177973489,0.9982553705881969
0.3275121816407846,0.9968640919329435,0.3927479514286065,0.9976786523247744,0.4029950503382537,0.9982540425197365
0.3342956166331133,0.9968617677601345,0.4008061488618325,0.9976768950512385,0.41125237755028654,0.998252709382511
0.3412195501866393,0.9968594352553343,0.409029680183209,0.9976751313588416,0.41967889654923923,0.9982513713419764
0.3482868923087147,0.9968570946806612,0.41742193762714064,0.9976733614491092,0.42827807405745744,0.9982500285514585
0.35550061327878724,0.9968547462785174,0.42598638302812625,0.9976715855085994,0.4370534478300716,0.9982486811529115
0.3628637448967574,0.9968523902728667,0.434726549248778,0.9976698037098564,0.44600862811045205,0.9982473292776407
0.37037938175718976,0.9968500268704499,0.44364604163713867,0.9976680162123184,0.4551472991154847,0.9982459730469901
0.378050682549917,0.9968476562619344,0.4527485395139001,0.9976662231631783,0.46447322055128154,0.9982446125729946
0.3858808713875816,0.9968452786229978,0.4620377976901351,0.9976644246981972,0.47399022915994676,0.9982432479589961
0.3938732391606734,0.9968428941153531,0.47151764801617013,0.9976626209424725,0.48370224029803643,0.9982418793002278
0.40203114492063324,0.9968405028877086,0.48119200096223597,0.9976608120111623,0.4936132495473604,0.9982405066843614
0.4103580172916027,0.9968381050766731,0.4910648472315503,0.9976589980101654,0.5037273343587899,0.9982391301920244
0.41885735591141493,0.9968357008076029,0.5011402594064962,0.9976571790367614,0.5140486557297457,0.9982377498972855
0.4275327329024305,0.9968332901953942,0.5114223936285756,0.9976553551802094,0.5245814599160585,0.9982363658681092
0.4363877943728375,0.996830873345228,0.5219154913128323,0.9976535265223108,0.5353300801789055,0.9982349781667827
0.445426261949047,0.9968284503532608,0.5326238808974498,0.9976516931379339,0.5462989385675402,0.9982335868503148
0.45465193433982637,0.9968260213072739,0.5435519796292466,0.9976498550955044,0.5574925477385515,0.9982321919708087
0.4640686889328307,0.9968235862872765,0.554704295385805,0.9976480124574654,0.5689155128123985,0.9982307935758102
0.47368048342419944,0.9968211453660676,0.5660854285349868,0.9976461652807036,0.5805725332679856,0.9982293917086332
0.48349135748190725,0.9968186986097602,0.5777000738325995,0.9976443136169484,0.5924684048760582,0.9982279864086616
0.49350543444356515,0.9968162460782682,0.5895530223589994,0.997642457513143,0.6046080216722111,0.9982265777116331
0.503726923049386,0.9968137878257591,0.601649163495429,0.9976405970117903,0.6169963779703268,0.9982251656499
0.5141601192110453,0.9968113239010747,0.6139934869409014,0.9976387321512735,0.6296385704172658,0.9982237502526755
0.5248094078171757,0.9968088543481227,0.6265910847704703,0.9976368629661558,0.6425398000896602,0.9982223315462594
0.5356792645762594,0.9968063792062376,0.6394471535357266,0.9976349894874569,0.6557053746336681,0.9982209095542499
0.5467742578976894,0.9968038985105189,0.652566996408394,0.9976331117429117,0.6691407104485727,0.99821948429774
0.5580990508117917,0.9968014122921421,0.6659560253679048,0.9976312297572097,0.6828513349151221,0.9982180557954994
0.5696584029296144,0.9967989205786482,0.6796197634338601,0.9976293435522158,0.6968428886695289,0.9982166240641432
0.5814571724433087,0.9967964233942112,0.6935638469442942,0.9976274531471777,0.7111211279240628,0.9982151891182892
0.5935003181679418,0.9967939207598879,0.7077940278806825,0.9976255585589157,0.7256919268351916,0.9982137509707031
0.6057929016255986,0.9967914126938455,0.7223161762406533,0.997623659802001,0.7405612799202459,0.9982123096324329
0.6183400891726516,0.996788899211576,0.7371362824593819,0.9976217568889183,0.7557353045236018,0.9982108651129346
0.6311471541710886,0.996786380326093,0.7522604598806656,0.9976198498302188,0.7712202433333932,0.998209417420187
0.6442194792048138,0.9967838560481133,0.767694947278698,0.9976179386346605,0.7870224669497933,0.9982079665608
0.6575625583418543,0.9967813263862261,0.7834461114315843,0.9976160233093386,0.8031484765059183,0.9982065125401135
0.6711819994434179,0.9967787913470485,0.7995204497476593,0.9976141038598063,0.819604906342435,0.9982050553622884
0.6850835265207811,0.9967762509353704,0.8159245929456906,0.9976121802901863,0.8363985267369697,0.998203595030393
0.6992729821409878,0.9967737051542864,0.8326653077900712,0.9976102526032735,0.8535362466894417,0.9982021315464814
0.713756329882379,0.9967711540053213,0.8497494998821338,0.9976083208006319,0.8710251167644699,0.9982006649116658
0.7285396568409794,0.9967685974885416,0.8671842165087335,0.9976063848826823,0.8888723319920179,0.9981991951261845
0.743629176188796,0.9967660356026621,0.8849766495492786,0.9976044448487834,0.9070852348274749,0.9981977221894641
0.7590312297851056,0.9967634683451431,0.9031341384424046,0.9976025006973093,0.9256713181723878,0.9981962461001775
0.7747522908418262,0.9967608957122795,0.9216641732135176,0.9976005524257173,0.9446382284570863,0.9981947668562965
0.7907989666440945,0.9967583176992849,0.9405743975644538,0.997598600030614,0.9639937687864728,0.9981932844551418
0.8071780013271908,0.996755734300367,0.9598726120265342,0.9975966435078143,0.9837459021502682,0.9981917988934281
0.8238962787109805,0.9967531455087997,0.9795667771783088,0.9975946828523974,1.0039027546990353,0.998190310167307
0.8409608251930633,0.9967505513169872,0.999665016929323,0.997592718058757,1.0244726190873283,0.9981888182724049
0.8583788127018424,0.9967479517165249,1.020175621871256,0.997590749120649,1.0454639578853409,0.9981873232038599
0.8761575617107622,0.9967453466982554,1.0411070526978203,0.9975887760312347,1.0668854070604616,0.9981858249563548
0.8943045443149721,0.9967427362523194,1.0624679436948243,0.9975867987831216,1.088745779530165,0.9981843235241473
0.912827387371718,0.9967401203682034,1.0842671063018452,0.9975848173684,1.111054068787699,0.9981828189010994
0.9317338757057758,0.9967374990347831,1.1065135327469777,0.9975828317786778,1.1338194526020664,0.9981813110807028
0.9510319553812755,0.9967348722403653,1.1292163997561577,0.997580842005112,1.1570512967938125,0.9981798000561033
0.970729737041293,0.9967322399727222,1.1523850723385936,0.9975788480384379,1.180759159088186,0.9981782858201236
0.9908354993166095,0.9967296022191291,1.1760291076498632,0.9975768498689963,1.2049527930472441,0.9981767683652834
1.0113576923050758,0.996726958966394,1.200158258934274,0.9975748474867583,1.2296421520825296,0.9981752476838183
1.0323049411230376,0.9967243102008871,1.2247824795481077,0.9975728408813488,1.2548373935499653,0.9981737237676985
1.0536860495303217,0.996721655908569,1.249911927065414,0.9975708300420669,1.2805488829286549,0.998172196608644
1.0755100036303011,0.9967189960750141,1.2755569674680447,0.9975688149579065,1.3067871980853045,0.9981706661981397
1.0977859756465946,0.996716330685434,1.301728179421656,0.9975667956175736,1.3335631336260239,0.99816913252745
1.1205233277779925,0.996713659724699,1.3284363586394419,0.9975647720095031,1.3608877053372925,0.99816759558763
1.1437316161332225,0.9967109831773571,1.3556925223354055,0.9975627441218747,1.3887721547179253,0.9981660553695396
1.1674205947472156,0.9967083010276523,1.3835079137689943,0.9975607119426273,1.417227953603893,0.9981645118638519
1.1916002196805535,0.9967056132595405,1.4118940068829844,0.9975586754594703,1.4462668088879087,0.9981629650610646
1.2162806532038266,0.9967029198567058,1.4408625110365187,0.997556634659898,1.475900667335714,0.9981614149515092
1.2414722680686578,0.9967002208025729,1.4704253758352588,0.997554589531199,1.5061417205010557,0.9981598615253591
1.2671856518671853,0.9966975160803218,1.500594796060637,0.9975525400604678,1.5370024097413642,0.9981583047726373
1.2934316114818438,0.9966948056728981,1.5313832167002446,0.9975504862346124,1.568495431336207,0.9981567446832242
1.320221177627305,0.9966920895630252,1.5628033380814315,0.9975484280403649,1.6006337417106165,0.9981551812468636
1.3475656094864932,0.9966893677332127,1.5948681211102336,0.9975463654642885,1.6334305627654446,0.9981536144531692
1.3754763994426213,0.9966866401657675,1.627590792617792,0.997544298492785,1.6668993873169333,0.9981520442916303
1.40396527790924,0.996683906842801,1.660984850816461,0.997542227112101,1.701053984647744,0.9981504707516161
1.4330442182603187,0.9966811677462366,1.6950640708678724,0.9975401513083355,1.7359084061717285,0.9981488938223818
1.4627254418624485,0.9966784228578188,1.7298425105652313,0.9975380710674441,1.7714769912147632,0.998147313493072
1.4930214232112637,0.9966756721591168,1.765334516132206,0.997535986375245,1.8077743729140425,0.9981457297527249
1.5239448951742576,0.9966729156315335,1.8015547281407915,0.9975338972174239,1.8448154842382376,0.998144142590276
1.5555088543421765,0.9966701532563085,1.8385180875505966,0.9975318035795381,1.8826155641310147,0.9981425519945618
1.5877265664912614,0.9966673850145245,1.8762398418720394,0.9975297054470201,1.9211901637804343,0.9981409579543222
1.620611572158622,0.9966646108871117,1.9147355514559972,0.9975276028051826,1.9605551530168004,0.998139360458204
1.6541776923330807,0.9966618308548516,1.9540210959125008,0.9975254956392209,2.0007267268416116,0.9981377594947629
1.6884390342638946,0.9966590448983815,1.994112680661133,0.9975233839342151,2.041721412090287,0.9981361550524661
1.7234099973897832,0.9966562529981972,2.0350268436158134,0.9975212676751357,2.0835560742314034,0.9981345471196951
1.7591052793907602,0.9966534551346565,2.076780462006747,0.9975191468468433,2.126247924305261,0.9981329356847461
1.7955398823653066,0.9966506512879825,2.1193907593423367,0.9975170214340919,2.1698145260046067,0.9981313207358337
1.8327291191354897,0.9966478414382651,2.1628753125139393,0.9975148914215322,2.2142738029004474,0.9981297022610905
1.8706886196826757,0.9966450255654652,2.207252059046393,0.9975127567937114,2.2596440458159246,0.9981280802485706
1.909434337716531,0.996642203649415,2.2525393044973057,0.9975106175350766,2.305943920351263,0.998126454686249
1.9489825573800876,0.9966393756698205,2.2987557300081614,0.9975084736299762,2.353192474562925,0.9981248255620248
1.9893499000936807,0.9966365416062641,2.345920400010349,0.9975063250626601,2.4014091468000904,0.9981231928637203
2.030553331540643,0.996633701438205,2.394052770089311,0.9975041718172822,2.4506137737017184,0.9981215565790832
2.072610168797677,0.9966308551449812,2.4431726950100345,0.9975020138779015,2.5008265983574685,0.9981199166957871
2.115538087612918,0.9966280027058105,2.4933004369072105,0.9974998512284822,2.552068278635825,0.9981182732014325
2.159355129834747,0.9966251440997916,2.5444566736434298,0.9974976838528952,2.604359895682876,0.9981166260835471
2.204079710994453,0.9966222793059052,2.596662507338874,0.997495511734919,2.6577229625952348,0.9981149753295865
2.24973062804596,0.996619408303015,2.64993947307601,0.9974933348582404,2.712179433270648,0.9981133209269348
2.2963270672658562,0.9966165310698678,2.704309547782886,0.9974911532064548,2.7677517114399808,0.9981116628629058
2.3438886123170497,0.9966136475850944,2.7597951592986827,0.9974889667630665,2.8244626598842397,0.9981100011247411
2.392435252479433,0.9966107578272104,2.81641919562528,0.9974867755114899,2.8823356098404656,0.9981083356996135
2.4419873910510277,0.9966078617746166,2.874205014368632,0.9974845794350492,2.9413943706003565,0.9981066665746252
2.4925658539231343,0.9966049594055987,2.9331764523738553,0.9974823785169795,3.001663239305548,0.9981049937368082
2.544191898333082,0.9966020506983283,2.993357835558013,0.9974801727404256,3.0631670109436184,0.9981033171731254
2.596887221798274,0.9965991356308628,3.054773988944634,0.9974779620884435,3.125930988548892,0.9981016368704695
2.6506739712352716,0.9965962141811452,3.1174502469041205,0.9974757465440003,3.189980993612269,0.9980999528156647
2.705574752267757,0.996593286327005,3.18141246360426,0.9974735260899736,3.255343376704353,0.998098264995465
2.761612638727272,0.9965903520461571,3.246687023675161,0.9974713007091522,3.3220450283162273,0.9980965733965551
2.8188111823507453,0.9965874113162027,3.313300853092991,0.9974690703842358,3.390113389922379,0.9980948780055505
2.8771944226788797,0.9965844641146289,3.381281430287046,0.9974668350978354,3.4595764652702954,0.9980931788089976
2.9367868971595374,0.9965815104188082,3.450656797474688,0.9974645948324719,3.5304628319013664,0.9980914757933722
2.997613651460402,0.9965785502059987,3.521455572228855,0.9974623495705777,3.60280165290788,0.9980897689450812
3.0597002499952355,0.9965755834533437,3.593706959282906,0.9974600992944951,3.6766226889308866,0.9980880582504618
3.123072786668143,0.9965726101378717,3.667440762577674,0.9974578439864772,3.751956310403915,0.9980863436957805
3.187757895840388,0.9965696302364954,3.74268739755569,0.9974555836286868,3.8288335100475654,0.9980846252672344
3.2537827635243404,0.9965666437260124,3.819477903707658,0.9974533182031967,3.9072859156200965,0.99808290295095
3.3211751388092865,0.996563650583104,3.8978439573763435,0.9974510476919893,3.987345802929287,0.9980811767329829
3.389963345523872,0.9965606507843349,3.9778178848231813,0.997448772076956,4.069046109110908,0.9980794465993184
3.460176294140114,0.996557644306153,4.05943267556296,0.9974464913398974,4.152420446179256,0.9980777125358704
3.5318434939239696,0.9965546311248891,4.142721995972112,0.9974442054625223,4.237503114855357,0.9980759745284814
3.604995065337547,0.9965516112167563,4.227720203176204,0.9974419144264486,4.324329118678481,0.9980742325629228
3.6796617526982165,0.9965485845578487,4.31446235922237,0.9974396182132007,4.412934178406828,0.9980724866248935
3.755874937099898,0.9965455511241427,4.402984245542522,0.9974373168042117,4.503354746713272,0.9980707367000201
3.8336666496019935,0.996542510891494,4.493322377713314,0.9974350101808208,4.595628023182202,0.998068982773857
3.913069584691463,0.99653946383564,4.58551402051894,0.9974326983242744,4.689791969613684,0.9980672248318857
3.9941171140237497,0.9965364099321959,4.679597203322974,0.9974303812157247,4.785885325641161,0.998065462859514
4.076843300448303,0.9965333491566571,4.7756107357556274,0.9974280588362301,4.883947624669188,0.9980636968420765
4.161282912324585,0.9965302814843966,4.873594223722841,0.9974257311667531,4.984019210137732,0.9980619267648334
4.247471438134603,0.9965272068906659,4.973588085743856,0.9974233981881625,5.086141252119692,0.998060152612971
4.335445101398096,0.9965241253505924,5.075633569623993,0.9974210598812301,5.190355764258536,0.9980583743716003
4.425240875896646,0.9965210368391807,5.179772769469507,0.997418716226632,5.296705621052983,0.9980565920257574
4.516896501213096,0.9965179413313111,5.28604864305155,0.9974163672049474,5.4052345754958155,0.9980548055604028
4.610450498592837,0.9965148388017384,5.3945050295264005,0.9974140127966582,5.515987277074161,0.998053014960421
4.705942187133621,0.9965117292250921,5.505186667519251,0.9974116529821481,5.629009290138544,0.9980512202106196
4.8034117003106624,0.9965086125758759,5.618139213579055,0.9974092877417031,5.744347112648356,0.9980494212957304
4.902900002844052,0.996505488828465,5.733409261012004,0.99740691705551,5.8620481953014085,0.9980476182004068
5.004448907915491,0.9965023579571082,5.85104435910142,0.9974045409036555,5.982160961055432,0.9980458109092248
5.108101094741656,0.996499219935925,5.9710930327219955,0.9974021592661271,6.104734825049601,0.9980439994066826
5.213900126511497,0.9964960747389059,6.093604802356472,0.9973997721228111,6.2298202149342075,0.998042183677199
5.321890468695093,0.9964929223399113,6.218630204523002,0.9973973794534922,6.357468591616924,0.9980403637051144
5.4321175077317125,0.9964897627126703,6.346220812621636,0.9973949812378541,6.487732470434148,0.9980385394746888
5.544627570104916,0.9964865958307817,6.476429258208527,0.9973925774554774,6.620665442756117,0.9980367109701029
5.659467941812778,0.99648342166771,6.609309252706608,0.9973901680858397,6.756322198034744,0.9980348781754563
5.776686888241346,0.9964802401967882,6.744915609561759,0.9973877531083151,6.89475854630321,0.9980330410747676
5.89633367444975,0.9964770513912143,6.883304266853525,0.9973853325021731,7.03603144113653,0.9980311996519741
6.01845858587542,0.9964738552240521,7.024532310369763,0.9973829062465783,7.180199003082641,0.9980293538909308
6.143112949468177,0.9964706516682292,7.168657997154725,0.9973804743205895,7.327320543573527,0.99802750377541
6.27034915526206,0.9964674406965375,7.315740779540282,0.9973780367031598,7.477456589326327,0.9980256492891013
6.400220678393909,0.9964642222816305,7.465841329670216,0.9973755933731348,7.630668907244412,0.9980237904156103
6.53278210157804,0.9964609963960243,7.619021564527678,0.9973731443092524,7.787020529828647,0.9980219271384584
6.668089138046406,0.9964577630120959,7.775344671476162,0.9973706894901427,7.946575781109384,0.998020059441083
6.806198654963862,0.9964545221020822,7.934875134324486,0.9973682288943266,8.109400303109743,0.9980181873068356
6.9471686973284585,0.9964512736380793,8.097678759926605,0.9973657625002154,8.275561082851155,0.9980163107189819
7.091058512366712,0.9964480175920419,8.263822705327147,0.9973632902861099,8.445126479912265,0.998014429660702
7.2379285744341955,0.9964447539357822,8.433375505463921,0.9973608122302,8.618166254552445,0.9980125441150887
7.387840610431818,0.9964414826409685,8.606407101438812,0.9973583283105639,8.794751596411626,0.9980106540651473
7.540857625748565,0.996438203679125,8.782988869368717,0.9973558385051676,8.974955153798161,0.9980087594937953
7.697043930741569,0.9964349170216306,8.963193649828444,0.9973533427918633,9.158851063576774,0.9980068603838618
7.856465167764595,0.996431622639718,9.14709577789769,0.9973508411483897,9.346514981668948,0.9980049567180865
8.019188338756381,0.9964283205044729,9.334771113824493,0.997348333552371,9.538024114178217,0.9980030484791197
8.185281833400365,0.9964250105868326,9.526297074317876,0.9973458199813157,9.733457249153256,0.9980011356495213
8.354815457867684,0.996421692857586,9.721752664482478,0.9973433004126165,9.932894789001777,0.9979992182117603
8.527860464155447,0.9964183672873709,9.921218510408428,0.9973407748235491,10.13641878356856,0.9979972961482144
8.704489580032716,0.9964150338466753,10.12477689242988,0.9973382431912716,10.344112963891295,0.9979953694411693
8.884777039606714,0.9964116925058345,10.332511779065936,0.9973357054928239,10.556062776648025,0.9979934380728178
9.068798614522088,0.9964083432350314,10.54450886165793,0.9973331617051264,10.772355419310454,0.9979915020252595
9.256631645806413,0.9964049860042946,10.760855589717403,0.9973306118049798,10.993079876017557,0.9979895612805008
9.448355076375263,0.9964016207834981,10.981641206999335,0.9973280557690644,11.218326954184151,0.9979876158204525
9.644049484210534,0.99639824754236,11.206956788315452,0.9973254935739383,11.448189321859674,0.9979856656269309
9.84379711622593,0.9963948662504408,11.436895277102947,0.9973229251960379,11.68276154585238,0.9979837106816571
10.047681922833911,0.9963914768771441,11.671551523763927,0.9973203506116763,11.922140130634707,0.9979817509662549
10.255789593228585,0.9963880793917137,11.911022324791531,0.9973177697970428,12.166423558045864,0.9979797864622514
10.468207591399326,0.9963846737632339,12.155406462698819,0.997315182728202,12.415712327807794,0.9979778171510763
10.685025192890386,0.9963812599606277,12.404804746766873,0.9973125893810926,12.670108998871445,0.9979758430140607
10.906333522321821,0.9963778379526556,12.659320054628987,0.9973099897315274,12.929718231610137,0.9979738640324373
11.132225591687565,0.9963744077079157,12.91905737470803,0.9973073837551918,13.194646830877497,0.9979718801873381
11.362796339446728,0.9963709691948411,13.184123849524502,0.9973047714276432,13.465003789947625,0.997969891459796
11.59814267042456,0.9963675223817002,13.454628819893225,0.99730215272431,13.74090033535566,0.9979678978307424
11.838363496539877,0.9963640672365943,13.730683870026773,0.997299527620491,14.022449972656984,0.9979658992810069
12.083559778375935,0.9963606037274572,14.012402873564339,0.9972968960913544,14.309768533124178,0.9979638957913172
12.333834567612428,0.9963571318220545,14.299902040544998,0.9972942581119368,14.602974221400698,0.9979618873422976
12.589293050336288,0.9963536514879819,14.59329996534474,0.9972916136571423,14.902187664131004,0.9979598739144692
12.850042591249526,0.9963501626926639,14.892717675597048,0.9972889627017419,15.207531959587156,0.9979578554882481
13.116192778792785,0.996346665403353,15.198278682117207,0.9972863052203728,15.51913272831213,0.9979558320439457
13.387855471203347,0.9963431595871286,15.51010902985093,0.9972836411875363,15.837118164800946,0.9979538035617675
13.665144843527235,0.9963396452108959,15.82833734986833,0.9972809705775988,16.161619090240656,0.9979517700218126
13.948177435604965,0.9963361222413839,16.153094912424653,0.9972782933647889,16.492769006331045,0.9979497314040722
14.23707220105118,0.9963325906451459,16.484515681109727,0.997275609523198,16.830704150207982,0.9979476876884307
14.53195055724877,0.9963290503885563,16.822736368108384,0.9972729190267784,17.175563550492274,0.9979456388546624
14.83293643637844,0.9963255014378113,17.167896490594654,0.9972702218493431,17.5274890844869,0.9979435848824332
15.14015633750528,0.9963219437589261,17.520138428283147,0.9972675179645645,17.88662553654619,0.9979415257512986
15.453739379744011,0.9963183773177348,17.879607482161127,0.9972648073459727,18.253120657641098,0.9979394614407026
15.773817356525532,0.9963148020798885,18.246451934425647,0.9972620899669562,18.627125226144734,0.9979373919299777
16.10052479098736,0.9963112180108542,18.62082310965047,0.9972593658007596,19.00879310986363,0.9979353171983444
16.43399899251135,0.9963076250759144,19.002875437207976,0.9972566348204831,19.398281329339863,0.997933237224909
16.774380114432386,0.9963040232401646,19.392766514971772,0.9972538969990815,19.795750122450286,0.9979311519886649
17.12181121294237,0.9963004124685121,19.790657174326373,0.9972511523093628,20.201363010329462,0.99792906146849
17.47643830721426,0.996296792725676,20.19671154651067,0.997248400723988,20.61528686464315,0.9979269656431461
17.838410440771288,0.996293163976185,20.61109713032264,0.9972456422154694,21.037691976240435,0.9979248644912794
18.207879744127368,0.9962895261843753,21.033984861213145,0.9972428767561698,21.46875212521241,0.9979227579914187
18.585001498724864,0.9962858793143914,21.465549181797396,0.997240104318302,21.908644652386386,0.9979206461219745
18.969934202196658,0.9962822233301828,21.90596811381311,0.9972373248739264,22.357550532285074,0.9979185288612384
19.362839634979895,0.9962785581955035,22.355423331555084,0.9972345383949512,22.81565444758052,0.9979164061873828
19.763882928309446,0.9962748838739107,22.814100236816458,0.9972317448531314,23.283144865073776,0.9979142780784587
20.17323263361973,0.9962712003287635,23.282188035367568,0.9972289442200664,23.760214113231314,0.9979121445123966
20.591060793383797,0.996267507523221,23.759879815004,0.9972261364672008,24.24705846131012,0.9979100054670045
21.017543013419832,0.9962638054202418,24.247372625195847,0.9972233215658216,24.743878200104106,0.9979078609199671
21.452858536695175,0.9962600939825815,24.744867558371446,0.9972204994870583,25.250877724345045,0.9979057108488453
21.897190318658957,0.9962563731727925,25.252569832868563,0.9972176702018811,25.76826561679172,0.9979035552310754
22.35072510413509,0.9962526429532216,25.770688877587684,0.9972148336811003,26.296254734042247,0.9979013940439675
22.813653505807775,0.9962489032860088,26.29943841838215,0.9972119898953645,26.835062294104596,0.9978992272647058
23.28617008433277,0.9962451541330869,26.83903656622078,0.9972091388151605,27.384909965761377,0.9978970548703464
23.76847343010765,0.9962413954561781,27.389705907159385,0.9972062804108112,27.946023959765906,0.9978948768378176
24.260766246735972,0.9962376272167943,27.951673594158276,0.9972034146524746,28.518635121906513,0.997892693143918
24.763255436219982,0.996233849376235,28.525171440783613,0.9972005415101437,29.102979027978066,0.9978905037653163
25.27615218591789,0.9962300618955856,29.11043601683128,0.9971976609536437,29.699296080699284,0.9978883086785497
25.79967205730221,0.9962262647357161,29.707708745912747,0.997194772952632,30.307831608615892,0.9978861078600242
26.334035076556415,0.9962224578572791,30.3172360050431,0.9971918774765965,30.928835967030416,0.9978839012860119
26.87946582704817,0.9962186412207099,30.9392692262724,0.9971889744948547,31.562564640999742,0.9978816889326513
27.436193543717618,0.9962148147862228,31.574065000402257,0.9971860639765524,32.20927835044338,0.9978794707759463
28.004452209420883,0.9962109785138109,32.22188518283038,0.9971831458906623,32.86924315740521,0.9978772467917645
28.58448065326893,0.9962071323632445,32.88299700156684,0.9971802202059827,33.54273057551306,0.997875016955837
29.17652265100323,0.9962032762940689,33.557673167466554,0.9971772868911372,34.23001768168123,0.9978727812437572
29.7808270274504,0.9961994102656031,34.24619198672326,0.9971743459145719,34.93138723010142,0.9978705396309794
30.39764776109889,0.9961955342369384,34.94883747567203,0.9971713972445554,35.64712776856976,0.9978682920928182
31.02724409084177,0.996191648166937,35.66589947794675,0.9971684408491771,36.37753375719708,0.9978660386044477
31.6698806249301,0.9961877520142293,36.397673784041714,0.9971654766963458,37.122905689551644,0.9978637791408996
32.32582745218323,0.9961838457372133,37.14446225332614,0.997162504753789,37.88355021628407,0.9978615136770635
32.99536025550237,0.996179929294053,37.90657293856219,0.9971595249890501,38.65978027128543,0.9978592421876848
33.67876042773522,0.9961760026426754,38.68432021297781,0.9971565373694891,39.45191520042999,0.9978569646473641
34.376315189940456,0.9961720657407711,39.47802489994669,0.9971535418622799,40.26028089295622,0.9978546810305555
35.08831771210164,0.9961681185457899,40.28801440532902,0.9971505384344097,41.08520991553965,0.9978523913115671
35.81506723634156,0.9961641610149414,41.11462285252753,0.9971475270526767,41.92704164911281,0.997850095464558
36.55686920268818,0.9961601931051922,41.95819122031447,0.9971445076836899,42.78612242848881,0.9978477934635389
37.314035377445876,0.9961562147732634,42.819067483486535,0.9971414802938672,43.66280568484541,0.9978454852823696
38.08688398422527,0.9961522259756308,43.697606756405655,0.9971384448494335,44.557452091128965,0.9978431708947589
38.875739837687014,0.9961482266685218,44.59417143948484,0.9971354013164202,45.47042971043748,0.9978408502742633
39.68093448005568,0.9961442168079134,45.509131368679576,0.9971323496606633,46.402114147443996,0.9978385233942855
40.50280632046108,0.996140196349531,46.442863968046424,0.9971292898478026,47.35288870292289,0.9978361902280735
41.34170077716582,0.996136165248847,47.39575440543175,0.9971262218432786,48.32314453144192,0.9978338507487197
42.19797042273826,0.9961321234610776,48.36819575135456,0.9971231456123333,49.31328080228584,0.9978315049291591
43.07197513223274,0.9961280709411819,49.36058914114972,0.9971200611200073,50.32370486367706,0.9978291527421689
43.96408223443866,0.9961240076438609,50.37334394043742,0.9971169683311387,51.3548324103612,0.9978267941603673
44.87466666626235,0.9961199335235529,51.40687791398796,0.9971138672103613,52.40708765462669,0.9978244291562115
45.80411113030638,0.9961158485344345,52.4616173980511,0.997110757722104,53.480903500828084,0.9978220577019972
46.752806255712756,0.9961117526304172,53.537997476221165,0.9971076398305881,54.57672172348573,0.9978196797698572
47.72115076233759,0.9961076457651453,54.63646215891059,0.997104513499827,55.69499314903458,0.9978172953317604
48.709551628325784,0.9961035278919952,55.75746456650562,0.9971013786936235,56.83617784129687,0.9978149043595104
49.71842426115699,0.9960993989640716,56.90146711628003,0.9970982353755691,58.00074529075554,0.997812506824744
50.74819267223394,0.9960952589342071,58.06894171314385,0.9970950835090419,59.1891746077051,0.9978101026989308
51.799289655087065,0.9960911077549602,59.26036994430565,0.9970919230572056,60.40195471936093,0.9978076919533707
52.872156967269916,0.9960869453786113,60.476243277928965,0.9970887539830076,61.639584571006814,0.9978052745591937
53.96724551602207,0.9960827717571631,61.71706326586452,0.9970855762491767,62.902573331264215,0.9978028504873582
55.085015547777715,0.9960785868423374,62.98334175054209,0.9970823898182228,64.1914406015673,0.9978004197086499
56.225936841598795,0.9960743905855727,64.27560107610721,0.9970791946524344,65.50671662993048,0.99779798219368
57.39048890661508,0.9960701829380227,65.59437430388991,0.9970759907138773,66.84894252909535,0.9977955379128847
58.5791611835534,0.996065963850554,66.94020543229436,0.9970727779643924,68.2186704991481,0.997793086836523
59.7924532504409,0.9960617332737444,68.3136496211998,0.997069556365595,69.61646405469803,0.9977906289346761
61.03087503256887,0.9960574911578794,69.71527342096624,0.9970663258788722,71.04289825671079,0.9977881641772457
62.294947016805615,0.996053237452952,71.14565500613818,0.9970630864653813,72.49855994909248,0.9977856925339524
63.58520047034751,0.996048972108659,72.60538441394353,0.9970598380860487,73.98404800012032,0.9977832139743349
64.90217766400156,0.9960446950743985,74.09506378768606,0.9970565807015676,75.49997354882117,0.9977807284677483
66.24643210009212,0.9960404062992699,75.61530762513146,0.9970533142723963,77.0469602563978,0.9977782359833628
67.61852874508828,0.9960361057320689,77.16674303198982,0.9970500387587566,78.62564456280688,0.9977757364901618
69.01904426704925,0.9960317933212873,78.75000998059879,0.9970467541206323,80.23667594859477,0.9977732299569413
70.44856727798773,0.9960274690151094,80.36576157391433,0.9970434603177664,81.88071720209724,0.9977707163523082
71.90769858125348,0.9960231327614104,82.0146643149179,0.9970401573096602,83.55844469211519,0.9977681956446782
73.39705142403996,0.9960187845077539,83.69739838155121,0.9970368450555714,85.27054864617672,0.9977656678022753
74.91725175512157,0.9960144242013892,85.41465790729188,0.9970335235145117,87.01773343450111,0.9977631327931296
76.46893848792892,0.9960100517892498,87.16715126748586,0.9970301926452453,88.80071785978136,0.9977605905850763
78.05276376907277,0.9960056672179499,88.95560137155461,0.9970268524062871,90.62023545290359,0.9977580411457537
79.66939325242986,0.9960012704337827,90.78074596119771,0.9970235027559008,92.47703477472658,0.9977554844426021
81.31950637890542,0.9959968613827177,92.64333791471384,0.9970201436520963,94.37187972404426,0.9977529204428623
83.00379666199049,0.9959924400103982,94.54414555756561,0.9970167750526291,96.30554985185843,0.997750349113574
84.72297197923301,0.9959880062621393,96.48395297931613,0.9970133969149968,98.2788406820908,0.9977477704215735
86.47775486974656,0.9959835600829247,98.46356035706907,0.997010009196438,100.29256403886684,0.997745184333493
88.2688828378808,0.9959791014174045,100.48378428554406,0.9970066118539307,102.34754838050475,0.9977425908157593
90.09710866318146,0.9959746302098924,102.54545811392505,0.997003204844189,104.4446391403487,0.997739989834591
91.96320071677047,0.9959701464043637,104.64943228961931,0.9969997881236626,106.5846990745853,0.997737381355998
93.86794328427861,0.9959656499444522,106.79657470907013,0.9969963616485332,108.76860861718677,0.9977347653457789
95.81213689546738,0.9959611407734479,108.98777107576689,0.9969929253747137,110.99726624212734,0.9977321417695202
97.79659866067693,0.9959566188342932,111.22392526560081,0.9969894792578455,113.2715888330204,0.9977295105925943
99.82216261424364,0.9959520840695826,113.50595969971677,0.9969860232532965,115.59251206033063,0.9977268717801578
101.88968006502986,0.9959475364215572,115.83481572501516,0.9969825573161588,117.96099076631441,0.9977242252971494
104.00001995421411,0.9959429758321044,118.21145400246064,0.996979081401247,120.37799935784783,0.9977215711082893
106.15406922049169,0.9959384022427533,120.63685490335803,0.9969755954630956,122.84453220730424,0.9977189091780763
108.35273317283935,0.9959338155946733,123.11201891375875,0.9969720994559571,125.36160406164443,0.9977162394707862
110.59693587100114,0.9959292158286703,125.63796704716475,0.9969685933337992,127.93025045989042,0.9977135619504711
112.8876205138537,0.9959246028851843,128.2157412657,0.9969650770503036,130.55152815915244,0.9977108765809566
115.22574983581674,0.9959199767042864,130.84640490992334,0.9969615505588629,133.22651556938533,0.9977081833258399
117.61230651147311,0.9959153372256765,133.5310431374604,0.9969580138125788,135.9563131970536,0.997705482148489
120.0482935685697,0.9959106843886794,136.27076337063357,0.9969544667642589,138.7420440978858,0.9977027730120395
122.53473480957233,0.9959060181322424,139.06669575327925,0.9969509093664163,141.58485433890726,0.9977000558793939
125.07267524195173,0.995901338394933,141.91999361693468,0.9969473415712647,144.485913469939,0.9976973307132195
127.66318151738234,0.9958966451149337,144.8318339565916,0.9969437633307184,147.4464150047576,0.997694597475946
130.30734238003646,0.9958919382300425,147.80341791621046,0.9969401745963887,150.46757691211494,0.9976918561297642
133.0062691241647,0.9958872176776659,150.83597128419652,0.996936575319581,153.5506421168171,0.9976891066366232
135.76109606115335,0.9958824833948188,153.93074499904148,0.9969329654512941,156.69687901107199,0.9976863489582297
138.5729809962554,0.99587773531812,157.0890156653401,0.9969293449422159,159.90758197631368,0.9976835830560453
141.44310571519577,0.9958729733837898,160.31208608039367,0.996925713742722,163.18407191571893,0.9976808088912844
144.37267648085484,0.9958681975276455,163.60128577161845,0.9969220718028728,166.52769679763483,0.9976780264249127
147.36292454024007,0.9958634076851001,166.9579715449801,0.9969184190724119,169.93983221014204,0.9976752356176445
150.4151066419567,0.9958586037911576,170.38352804468073,0.9969147555007614,173.42188192697927,0.9976724364299413
153.53050556439743,0.9958537857804101,173.87936832432945,0.9969110810370219,176.9752784850652,0.9976696288220099
156.71043065487157,0.9958489535870348,177.44693442983151,0.996907395629968,180.60148377385286,0.9976668127537993
159.95621837990066,0.9958441071447905,181.08769799423732,0.9969036992280463,184.30198963676006,0.9976639881849995
163.26923288691182,0.995839246387014,184.80316084479588,0.9968999917793733,188.0783184849235,0.9976611550750392
166.65086657756467,0.9958343712466176,188.5948556224637,0.996896273231732,191.93202392352734,0.9976583133830835
170.10254069295394,0.9958294816560838,192.46434641412432,0.9968925435325694,195.8646913909666,0.9976554630680322
173.62570591093103,0.9958245775474642,196.4132293977794,0.9968888026289936,199.8779388111063,0.9976526040885163
177.2218429557991,0.9958196588523744,200.44313350097755,0.9968850504677716,203.97341725890513,0.997649736402898
180.89246322063522,0.995814725501991,204.5557210727525,0.9968812869953261,208.15281163967882,0.997646859969266
184.6391094025023,0.9958097774270476,208.75268856934753,0.9968775121577326,212.41784138227942,0.9976439747454355
188.46335615081736,0.9958048145578321,213.03576725400956,0.9968737259007168,216.77026114647992,0.997641080688944
192.36681072914902,0.9957998368241825,217.40672391114097,0.9968699281696517,221.2118615448519,0.9976381777570509
196.35111369072254,0.9957948441554826,221.86736157510416,0.9968661189095546,225.7444698794344,0.9976352659067332
200.4179395679146,0.99578983648066,226.41952027397932,0.9968622980650844,230.36995089349853,0.9976323450946849
204.56899757603028,0.9957848137281803,231.0650777885822,0.9968584655805381,235.09020753871275,0.9976294152773134
208.80603233165616,0.9957797758260453,235.80595042705497,0.9968546213998486,239.90718175803013,0.997626476410738
213.1308245858918,0.9957747227017877,240.64409381534995,0.9968507654665814,244.82285528461554,0.997623528450787
217.54519197276818,0.9957696542824677,245.58150370393176,0.9968468977239309,249.83925045714295,0.9976205713529951
222.05098977316703,0.9957645704946695,250.62021679103117,0.9968430181147182,254.9584310517979,0.9976176050726014
226.65011169456355,0.9957594712644972,255.76231156279,0.9968391265813881,260.1825031313288,0.9976146295645472
231.34449066691707,0.9957543565175703,261.00990915064364,0.9968352230660049,265.513615911493,0.9976116447834723
236.13609965504824,0.9957492261790202,266.36517420629553,0.9968313075102505,270.9539626452581,0.9976086506837133
241.02695248784136,0.9957440801734861,271.830315794641,0.9968273798554198,276.5057815251201,0.9976056472193016
246.019104704621,0.9957389184251113,277.4075883050174,0.996823440042419,282.17135660390903,0.9976026343439593
251.11465441905912,0.9957337408575377,283.0992923811448,0.9968194880117616,287.9530187344638,0.9975996120110981
256.3157432009751,0.9957285473939037,288.90777587015043,0.9968155237035646,293.853146528558,0.9975965801738156
261.6245569764005,0.995723337956838,294.8354347910629,0.9968115470575462,299.87416733547644,0.997593538784893
267.04332694628437,0.9957181124684563,300.8847143231785,0.9968075580130218,306.0185582406416,0.9975904877967929
272.574330524228,0.9957128708503575,307.0581098147059,0.9968035565089004,312.28884708470173,0.9975874271616558
278.2198922936421,0.9957076130236181,313.3581678121055,0.9967995424836822,318.68761350350144,0.9975843568312976
283.982384984728,0.9957023389087888,319.7874871105485,0.996795515875454,325.21748998935783,0.9975812767572073
289.86423047169444,0.9956970484258898,326.3487198259289,0.9967914766218862,331.881162974086,0.9975781868905433
295.86790079062825,0.9956917414944064,333.04457248887,0.9967874246602294,338.68137393421284,0.9975750871821316
301.99591917844896,0.9956864180332837,339.87780716117743,0.9967833599273104,345.62092051883764,0.9975719775824619
308.25086113337886,0.9956810779609236,346.851242575199,0.9967792823595291,352.70265770060365,0.9975688580416853
314.635355497381,0.9956757211951786,353.96775529656145,0.9967751918928547,359.9294989502493,0.997565728509612
321.1520855610146,0.9956703476533482,361.2302809107632,0.9967710884628214,367.30441743522994,0.9975625889357065
327.803790191175,0.9956649572521739,368.6418152341135,0.9967669720045256,374.8304472428966,0.9975594392690867
334.59326498219076,0.9956595499078339,376.2054155495165,0.996762842452622,382.5106846287385,0.9975562794585198
341.5233634307642,0.9956541255359393,383.92420186761115,0.9967586997413191,390.348289290203,0.9975531094524189
348.5969981352437,0.9956486840515283,391.80135821378576,0.9967545438043762,398.3464856666128,0.9975499291988407
355.81714201973887,0.9956432253690621,399.84013394159933,0.996750374575099,406.50856426572153,0.9975467386454823
363.1868295835877,0.9956377494024193,408.0438450731509,0.9967461919863355,414.83788301744903,0.9975435377396776
370.7091581767036,0.9956322560648915,416.41587566694983,0.9967419959704727,423.33786865535444,0.9975403264283949
378.3872893013367,0.9956267452691769,424.9596792138512,0.9967377864594329,432.0120181264153,0.9975371046582324
386.2244499407971,0.9956212169273778,433.6787800616326,0.9967335633846677,440.86390002969506,0.9975338723754162
394.2239339157012,0.9956156709509923,442.57677486879965,0.9967293266771562,449.89715608448444,0.9975306295257969
402.38910326830353,0.9956101072509117,451.6573340882193,0.9967250762674,459.1155026285288,0.9975273760548453
410.7233896755059,0.9956045257374134,460.9242034811943,0.9967208120854184,468.5227321469527,0.9975241119076501
419.2302958911303,0.995598926320157,470.3812056626024,0.9967165340607455,478.1227148325108,0.997520837028914
427.9133972180646,0.9955933089081777,480.0322416777378,0.9967122421224244,487.91940017781167,0.9975175513629506
436.7763430108992,0.9955876734098813,489.8812926115055,0.9967079361990043,497.9168186001604,0.9975142548536805
445.82285820968656,0.9955820197330395,499.93242123063226,0.9967036162185355,508.1190830996996,0.997510947444628
455.0567449054692,0.9955763477847833,510.1897736595715,0.9966992821085648,518.5303909515223,0.9975076290789183
464.4818839382293,0.9955706574715975,520.6575810907938,0.9966949337961315,529.1550254324571,0.9975042996992722
474.10223652793894,0.9955649486993152,531.340161530168,0.9966905712077629,539.9973575832366,0.9975009592480047
483.92184593939066,0.9955592213731128,542.2419215781539,0.9966861942694696,551.0618480067675,0.9974976076670193
493.9448391815107,0.9955534753975032,553.3673582475362,0.9966818029067407,562.3530487032527,0.9974942448978061
504.17542874186796,0.9955477106763303,564.7210608184635,0.9966773970445394,573.8756049429126,0.9974908708814361
514.617914357108,0.9955419271127626,576.3077127315371,0.9966729766072987,585.634257177076,0.9974874855585595
525.2766848200583,0.9955361246092886,588.132093519748,0.9966685415189159,597.6338429884354,0.9974840888694004
536.1562198242583,0.9955303030677096,600.1990807800498,0.9966640917027487,609.8792990812539,0.9974806807537541
547.2610918466969,0.9955244623891332,612.5136521853843,0.9966596270816096,622.3756633123586,0.997477261150982
558.595968069544,0.9955186024739687,625.0808875379877,0.9966551475777611,635.1280767637462,0.9974738300000086
570.165612341685,0.9955127232219196,637.9059708648268,0.9966506531129115,648.1417858576557,0.997470387239317
581.9748871808823,0.9955068245319771,650.9941925560274,0.9966461436082087,661.4221445149782,0.9974669328069454
594.0287558174056,0.9955009063024154,664.350951547178,0.9966416189842365,674.9746163578967,0.9974634666404824
606.3322842799923,0.9954949684307831,677.981757546409,0.9966370791610087,688.8047769576497,0.9974599886770635
618.8906435250072,0.9954890108138985,691.8922333071657,0.9966325240579638,702.9183161283584,0.9974564988533664
631.7091116097057,0.9954830333478416,706.0881169476137,0.9966279535939601,717.3210402678516,0.9974529971056074
644.7930759105088,0.9954770359279485,720.5752643176311,0.9966233676872708,732.0188747464528,0.9974494833695368
658.1480353872221,0.995471018448804,735.3596514143668,0.996618766255578,747.0178663447172,0.997445957580434
671.7796028941516,0.9954649808042355,750.4473768473596,0.9966141492159677,762.3241857411108,0.997442419673105
685.693507539087,0.9954589228873053,765.844664354235,0.9966095164849239,777.9441300506685,0.9974388695818757
699.8955970911479,0.995452844590304,781.5578653680178,0.9966048679783243,793.884125415666,0.9974353072405894
714.3918404384937,0.9954467458047439,797.5934616371202,0.9966002036114329,810.1507296493735,0.9974317325826011
729.1883300969447,0.9954406264213513,813.9580678990841,0.9965955232988964,826.7506349339845,0.9974281455407733
744.2912847705593,0.9954344863300594,830.6584346091834,0.9965908269547363,843.6906705738165,0.9974245460474719
759.7070519652449,0.9954283254200013,847.7014507250091,0.9965861144923456,860.9778058049318,0.9974209340345607
775.4421106565037,0.9954221435795026,865.0941465481875,0.9965813858244807,878.6191526623243,0.9974173094333975
791.5030740124306,0.9954159406960744,882.8436966244038,0.9965766408632573,896.6219689058539,0.997413672174829
807.8966921731148,0.9954097166564042,900.9574227029261,0.9965718795201433,914.9936610061379,0.9974100221891858
824.6298550876,0.9954034713463503,919.4427967568513,0.9965671017059529,933.7417871916134,0.9974063594062782
841.709595409612,0.9953972046509333,938.3074440653198,0.996562307330842,952.8740605580432,0.9974026837553903
859.1430914532579,0.9953909164543275,957.5591463589686,0.9965574963042994,972.3983522417303,0.9973989951652765
876.9376702099454,0.9953846066398553,977.2058450299216,0.996552668535143,992.3226946577529,0.9973952935641546
895.1008104277889,0.9953782750899761,997.2556444076404,0.9965478239315125,1012.6552848045483,0.9973915788797024
913.6401457547936,0.9953719216862816,1017.7168151019872,0.9965429624008629,1033.4044876362136,0.997387851039052
932.5634679471477,0.9953655463094855,1038.5977974148805,0.9965380838499583,1054.5788395038933,0.9973841099687841
951.8787301439551,0.9953591488394155,1059.9072048219464,0.9965331881848659,1076.1870516676915,0.9973803555949236
971.5940502098022,0.9953527291550059,1081.6538275256103,0.996528275310948,1098.2380138805383,0.9973765878429331
991.717714146554,0.9953462871342892,1103.8466360810748,0.9965233451328573,1120.740798045487,0.9973728066377093
1012.2581795758139,0.995339822654386,1126.494785096718,0.9965183975545286,1143.7046619479565,0.9973690119035762
1033.2240792935131,0.995333335591499,1149.6076170103913,0.9965134324791727,1167.1390530644355,0.9973652035642799
1054.624224898122,0.9953268258209017,1173.1946659432083,0.9965084498092693,1191.053612449237,0.997361381542983
1076.467610494014,0.9953202932169315,1197.265661632403,0.9965034494465603,1215.4581787008879,0.9973575457622594
1098.763416471523,0.9953137376529804,1221.8305334448778,0.9964984312920427,1240.3627920097865,0.997353696144088
1121.5210133653036,0.9953071590014849,1246.8994144731023,0.9964933952459611,1265.7776982888063,0.9973498326098478
1144.749965792601,0.9953005571339193,1272.4826457150473,0.9964883412078009,1291.7133533885196,0.9973459550803111
1168.4600364730913,0.9952939319207836,1298.5907803398807,0.9964832690762813,1318.1804273988053,0.9973420634756379
1192.6611903319813,0.9952872832315965,1325.234588041187,0.9964781787493469,1345.189809038588,0.997338157715371
1217.3635986880877,0.9952806109348852,1352.4250594795008,0.9964730701241615,1372.7526101355243,0.997334237718428
1242.5776435286712,0.9952739148981754,1380.1734108159922,0.9964679430970996,1400.880170197483,0.997330303403097
1268.313921872793,0.995267194987983,1408.4910883391706,0.9964627975637393,1429.5840610776809,0.9973263546870295
1294.58325022506,0.9952604510698025,1437.3897731865175,0.9964576334188546,1458.87609173542,0.9973223914872343
1321.3966691216162,0.9952536830080996,1466.881386162995,0.9964524505564073,1488.7683130943672,0.9973184137200717
1348.7654477702758,0.9952468906662985,1496.9780926584185,0.996447248869539,1519.273023000376,0.9973144213012461
1376.701088786779,0.995240073906774,1527.6923076657206,0.9964420282505638,1550.402771280904,0.9973104141458005
1405.2153330291385,0.995233232590841,1559.0367009021772,0.9964367885909596,1582.1703649080803,0.9973063921681095
1434.3201645321135,0.9952263665787426,1591.0242020357095,0.99643152978136,1614.5888732675796,0.9973023552818727
1464.0278155438896,0.995219475729642,1623.668006018415,0.9964262517115464,1647.6716335354463,0.9972983034001082
1494.3507716670774,0.99521255990161,1656.9815785295302,0.9964209542704395,1681.432256165099,0.9972942364351455
1525.3017771061911,0.9952056189516153,1690.9786615300677,0.9964156373460903,1715.8846304867382,0.9972901542986188
1556.8938400238133,0.9951986527355141,1725.6732789314228,0.9964103008256722,1751.0429304215277,0.9972860569014605
1589.1402380076963,0.9951916611080383,1761.0797423802835,0.9964049445954719,1786.9216203128074,0.9972819441538937
1622.0545236510998,0.9951846439227844,1797.2126571622368,0.9963995685408811,1823.5354608768378,0.9972778159654244
1655.6505302487055,0.9951776010322035,1834.0869282264835,0.9963941725463874,1860.8995152754403,0.9972736722448362
1689.942377610508,0.9951705322875887,1871.717766334202,0.9963887564955652,1899.0291553130648,0.9972695129001811
1724.9444779961188,0.9951634375390641,1910.1206943330244,0.9963833202710662,1937.9400677608717,0.997265337838773
1760.6715421719998,0.9951563166355738,1949.3115535602665,0.9963778637546116,1977.648260810336,0.9972611469671806
1797.1385855941173,0.9951491694248694,1989.3065103775332,0.9963723868269809,2018.170070659145,0.9972569401912192
1834.3609347186887,0.995141995753498,2030.1220628393976,0.9963668893680044,2059.5221682320002,0.9972527174159429
1872.3542334436179,0.9951347954667918,2071.775047498903,0.9963613712565523,2101.721566039125,0.9972484785456377
1911.1344496833508,0.9951275684088539,2114.2826463526985,0.996355832370525,2144.785625175349,0.9972442234838133
1950.7178820799081,0.9951203144225467,2157.662393928672,0.996350272586845,2188.7320624625354,0.9972399521331943
1991.1211668529177,0.9951130333494802,2201.932184518999,0.9963446917814447,2233.578957738421,0.9972356643957141
2032.361284791525,0.995105725029999,2247.1102795616007,0.9963390898292585,2279.344761294763,0.9972313601725048
2074.455568391119,0.9950983893031689,2293.2153151730486,0.9963334666042107,2326.0483014678875,0.9972270393638901
2117.4217091378764,0.9950910260067651,2340.266309836024,0.9963278219792073,2373.7087923848194,0.9972227018693769
2161.27776494418,0.9950836349772585,2388.282672244509,0.9963221558261243,2422.3458418680534,0.9972183475876465
2206.0421677380414,0.9950762160498023,2437.2842093099343,0.9963164680157968,2471.9794595023695,0.9972139764165459
2251.733731209717,0.995068769058219,2487.2911343316014,0.9963107584180104,2522.630064866886,0.9972095882530801
2298.3716587187664,0.995061293834987,2538.3240753347322,0.9963050269014878,2574.318495935786,0.9972051829934026
2345.9755513649015,0.9950537902112269,2590.4040835796036,0.9962992733338805,2627.0660176512247,0.9972007605328066
2394.5654162259607,0.9950462580166868,2643.552642245259,0.9962934975817552,2680.8943306718184,0.9971963207657163
2444.1616747665457,0.9950386970797297,2697.791675291395,0.9962876995105853,2735.8255803004663,0.9971918635856776
2494.7851714208014,0.9950311072273177,2753.143556502069,0.9962818789847372,2791.8823655950514,0.9971873888853487
2546.457182352963,0.9950234882849992,2809.6311187149568,0.9962760358674604,2849.0877486658155,0.997182896556492
2599.1994243993545,0.9950158400768927,2867.2776632399796,0.9962701700208757,2907.465264163295,0.9971783864899628
2653.0340641955913,0.995008162425674,2926.1069694711714,0.9962642813059625,2967.0389289605773,0.9971738585757012
2707.9837274928277,0.995000455152559,2986.1433046957573,0.9962583695825484,3027.8332520340296,0.9971693127027218
2764.071508666962,0.9949927180772906,3047.4114341044947,0.996252434709296,3089.873244546431,0.9971647487591044
2821.320980424795,0.9949849510181226,3109.936631007395,0.9962464765436911,3153.1844301366987,0.9971601666319835
2879.7562037112243,0.9949771537918035,3173.7446872590513,0.9962404949420308,3217.792855420517,0.9971555662075384
2939.401737821635,0.9949693262135623,3238.861923897864,0.9962344897594104,3283.7251007060254,0.9971509473709838
3000.2826507237405,0.9949614680970913,3305.315202003559,0.9962284608497111,3351.008290929176,0.9971463100065582
3062.4245295932005,0.9949535792545308,3373.131933777473,0.9962224080655869,3419.670106813046,0.9971416539975144
3125.8534915674854,0.9949456594964526,3442.340093850179,0.9962163312584524,3489.738796255908,0.9971369792261091
3190.5961947224123,0.9949377086318433,3512.968230821116,0.9962102302784686,3561.2431859525695,0.9971322855735911
3256.67984927609,0.994929726468088,3585.0454790349895,0.9962041049745304,3634.2126932538363,0.9971275729201919
3324.1322290248872,0.9949217128109528,3658.601570599759,0.9961979551942528,3708.6773382690394,0.9971228411451136
3392.9816830162717,0.9949136674645686,3733.6668476512746,0.9961917807839576,3784.667756216439,0.9971180901265181
3463.257147463414,0.9949055902314127,3810.2722748694828,0.9961855815886593,3862.2152100267954,0.9971133197415165
3534.9881579065704,0.9948974809122921,3888.449452251468,0.9961793574520508,3941.3516032051116,0.9971085298661565
3608.2048616263473,0.9948893393063256,3968.2306281465576,0.9961731082164902,4022.1094929559085,0.9971037203754116
3682.938030314076,0.9948811652109247,4049.648712558876,0.9961668337229852,4104.5221035775185,0.9970988911431699
3759.219073004611,0.9948729584217771,4132.737290722831,0.9961605338111799,4188.623340130702,0.9970940420422209
3837.080049276992,0.9948647187328267,4217.530636957136,0.9961542083193391,4274.44780238746,0.9970891729442443
3916.553682728527,0.9948564459362558,4304.063728803086,0.9961478570843337,4362.03079906557,0.9970842837197981
3997.673374727935,0.9948481398224663,4392.372261452903,0.9961414799416256,4451.408362354787,0.9970793742383057
4080.4732184533527,0.994839800180059,4482.492662474134,0.9961350767252526,4542.617262740767,0.9970744443680436
4164.9880132211265,0.9948314267958159,4574.462106836136,0.9961286472678126,4635.69502413261,0.9970694939761287
4251.253279111303,0.9948230194546802,4668.318532244881,0.9961221914004481,4730.679939300489,0.9970645229285057
4339.305271896125,0.9948145779397348,4764.100654792388,0.99611570895283,4827.6110856295045,0.9970595310899338
4429.180998277691,0.9948061020321841,4861.847984927239,0.9961091997531418,4926.528341196339,0.9970545183239736
4520.918231441213,0.9947975915113323,4961.6008437527735,0.9961026636280632,5027.4724011754115,0.997049484492974
4614.555526930427,0.994789046154563,5063.40037965968,0.9960961004027534,5130.484794581047,0.9970444294580583
4710.1322388518065,0.9947804657373182,5167.288585299846,0.9960895099008348,5235.607901352842,0.9970393530791108
4807.688536414402,0.9947718500330768,5273.308314908469,0.9960828919443753,5342.8849697910055,0.9970342552147627
4907.2654208122485,0.9947631988133331,5381.503301981569,0.9960762463538716,5452.360134348943,0.9970291357223781
5008.904742456452,0.9947545118475749,5491.91817731621,0.9960695729482316,5564.078433790527,0.99702399445804
5112.6492185641755,0.994745788903262,5604.598487420848,0.9960628715447568,5678.085829719233,0.997018831276535
5218.542451111931,0.9947370297458024,5719.5907133034225,0.9960561419591242,5794.429225487104,0.9970136460313398
5326.628945160719,0.9947282341385307,5836.9422896449305,0.9960493840053686,5913.1564854910575,0.9970084385746055
5436.954127560758,0.9947194018426846,5956.7016243663875,0.9960425974958634,6034.31645486455,0.9970032087571429
5549.56436604353,0.9947105326173812,6078.918118597263,0.9960357822413032,6157.958979572859,0.9969979564284072
5664.506988709363,0.9947016262195941,6203.64218705361,0.9960289380506835,6284.134926919923,0.9969926814364821
5781.830303918585,0.994692682404129,6330.9252788343065,0.9960220647312826,6412.896206475555,0.9969873836280649
5901.583620594682,0.9946837009235989,6460.819898643983,0.9960151620886416,6544.295791431325,0.9969820628484501
6023.817268947964,0.9946746815284004,6593.379628451389,0.9960082299265454,6678.38774039402,0.9969767189415132
6148.582621628474,0.994665623966688,6728.659149592137,0.9960012680470015,6815.2272196257845,0.9969713517496948
6275.932115317001,0.9946565279843491,6866.714265324936,0.9959942762502216,6954.870525739757,0.9969659611139833
6405.919272763299,0.9946473933249781,7007.601923850626,0.9959872543345996,7097.375108860942,0.9969605468738991
6538.598725280751,0.9946382197298504,7151.380241803501,0.9959802020966914,7242.799596261508,0.9969551088674765
6674.026235706953,0.9946290069378967,7298.108528224635,0.9959731193311937,7391.203816480366,0.9969496469312475
6812.25872183985,0.994619754685675,7447.847309026995,0.9959660058309233,7542.648823937111,0.9969441609002235
6953.3542803592845,0.9946104627073449,7600.658351962684,0.9959588613867946,7697.196924050065,0.9969386506078777
7097.3722112439955,0.9946011307346392,7756.604692102276,0.995951685787798,7854.911698869219,0.9969331158861272
7244.3730426944085,0.994591758496836,7915.7506578370185,0.9959444788209776,8015.858033234247,0.996927556565315
7394.418556571492,0.9945823457207313,8078.161897414508,0.9959372402714091,8180.102141468476,0.9969219724741908
7547.571814362639,0.9945728921306098,8243.90540601881,0.9959299699221762,8347.711594619986,0.9969163634398931
7703.897183685286,0.9945633974482155,8413.049553406208,0.9959226675543484,8518.755348260629,0.9969107292879296
7863.460365339492,0.994553861392723,8585.664112107946,0.9959153329469564,8693.303770854916,0.9969050698421575
8026.328420920822,0.9945442836807077,8761.820286211647,0.9959079658769691,8871.428672709899,0.9968993849247654
8192.569801005162,0.9945346640261147,8941.590740733222,0.9959005661192688,9053.203335518503,0.9968936743562516
8362.254373917285,0.9945250021402292,9125.049631591452,0.9958931334466273,9238.702542508025,0.9968879379554053
8535.45345509528,0.9945152977316447,9312.27263619754,0.9958856676296808,9428.002609206347,0.9968821755392852
8712.239837063174,0.9945055505062312,9503.33698467231,0.9958781684369044,9621.181414838768,0.9968763869231997
8892.687820024354,0.9944957601671047,9698.321491703886,0.9958706356345871,9818.318434367835,0.9968705719206854
9076.873243088621,0.9944859264145929,9897.306589059015,0.9958630689868058,10019.49477118998,0.9968647303434853
9264.873516146043,0.9944760489462033,10100.374358761448,0.9958554682553985,10224.793190501905,0.9968588620015284
9456.76765240095,0.9944661274565901,10307.608566951043,0.995847833199938,10434.29815335063,0.9968529667029062
9652.636301579863,0.9944561616375198,10519.094698437593,0.9958401635777048,10648.095851381448,0.9968470442538521
9852.561783827041,0.9944461511778367,10734.919991963585,0.9958324591436598,10866.27424229752,0.9968410944587173
10056.62812430227,0.994436095763429,10955.173476190483,0.9958247196504166,11088.923086046396,0.9968351171199487
10264.92108849513,0.9944259950771925,11179.946006423352,0.9958169448482126,11316.133981747722,0.9968291120380652
10477.528218270727,0.9944158487989961,11409.33030208897,0.9958091344848811,11548.000405377643,0.9968230790116351
10694.538868661994,0.9944056566056436,11643.420984982919,0.9958012883058217,11784.617748225553,0.996817017837251
10916.04424542404,0.994395418170839,11882.31461830137,0.9957934060539715,12026.083356138473,0.9968109283095052
11142.13744336632,0.994385133165147,12126.109746473758,0.9957854874697744,12272.496569569912,0.9968048102209673
11372.91348547875,0.9943748012559568,12374.906935812667,0.9957775322911517,12523.958764449073,0.9967986633621562
11608.469362868187,0.9943644221074431,12628.808815997785,0.9957695402534701,12780.57339388747,0.9967924875215167
11848.904075522094,0.9943539953805263,12887.920122410987,0.9957615110895116,13042.446030740346,0.9967862824853936
12094.318673916483,0.9943435207328337,13152.347739340039,0.9957534445294415,13309.684411039814,0.9967800480380045
12344.816301485655,0.9943329978186601,13422.200744068727,0.995745340300776,13582.398478318302,0.9967737839614143
12600.50223797154,0.9943224262889252,13697.590451871594,0.9957371981283495,13860.700428839931,0.9967674900355075
12861.483943671028,0.9943118057911333,13978.63046193188,0.9957290177342821,14144.704757758675,0.9967611660379614
13127.87110459948,0.9943011359693317,14265.436704201562,0.9957207988379453,14434.52830622257,0.9967548117442182
13399.775678589935,0.9942904164640669,14558.127487222879,0.9957125411559288,14730.290309442666,0.9967484269274568
13677.311942346982,0.9942796469123426,14856.823546930884,0.9957042444020043,15032.112445747334,0.9967420113585638
13960.596539475257,0.9942688269475753,15161.648096457611,0.9956959082870929,15340.118886641412,0.9967355648061051
14249.748529502693,0.9942579561995503,15472.72687695778,0.9956875325192264,15654.43634789102,0.9967290870362963
14544.889437919139,0.9942470342943749,15790.188209477481,0.9956791168035138,15975.194141655453,0.9967225778129724
14846.14330725139,0.9942360608544348,16114.163047887037,0.9956706608421031,16302.52422968674,0.9967160368975578
15153.63674919607,0.9942250354983465,16444.78503289992,0.9956621643341442,16636.561277619767,0.996709464049035
15467.498997832305,0.9942139578409093,16782.19054719999,0.995653626975752,16977.442710374453,0.9967028590239141
15787.861963936522,0.994202827493059,17126.518771699815,0.9956450484599663,17325.30876869311,0.9966962215762
16114.86029042224,0.9941916440618179,17477.911742953278,0.9956364284767147,17680.302566836617,0.9966895514573608
16448.6314089281,0.994180407150246,17836.51441174611,0.9956277667127714,18042.57015146221,0.9966828484162947
16789.31559757794,0.9941691163573912,18202.474702888605,0.9956190628517183,18412.260561708255,0.9966761121992971
17137.056039937346,0.9941577712782371,18575.94357623508,0.995610316573903,18789.52589050976,0.9966693425500263
17491.998885190995,0.9941463715036531,18957.075088955342,0.9956015275563985,19174.52134717026,0.9966625392094689
17854.2933095667,0.9941349166203401,19346.026459083776,0.9955926954729604,19567.405321216116,0.9966557019159061
18224.091579031538,0.9941234062107791,19742.958130372328,0.9955838199939844,19968.339447558687,0.9966488304048774
18601.54911328654,0.9941118398531754,20148.033838474075,0.9955749007864632,20377.48867299218,0.9966419244091443
18986.82455108685,0.9941002171214046,20561.420678484763,0.9955659375139416,20795.021324053698,0.9966349836586547
19380.079816914833,0.9940885375849572,20983.289173870064,0.9955569298364731,21221.109176273665,0.9966280078805049
19781.48018903404,0.9940768008088806,21413.813346807106,0.9955478774105738,21655.92752484568,0.9966209967989028
20191.19436895278,0.9940650063537231,21853.170789969197,0.9955387798891752,22099.655256743677,0.9966139501351285
20609.394552326383,0.9940531537754743,22301.542739783403,0.9955296369215798,22552.474924317503,0.9966068676074965
21036.25650132801,0.9940412426255071,22759.114151191185,0.9955204481534109,23014.572820395737,0.9965997489313152
21471.959618518387,0.9940292724505158,23226.07377394294,0.9955112132265663,23486.13905492802,0.9965925938188473
21916.68702224556,0.9940172427924564,23702.614230457904,0.9955019317791681,23967.36763319735,0.9965854019792693
22370.62562360624,0.9940051531884837,24188.93209528155,0.995492603445513,24458.456535634927,0.9965781731186287
22833.966205001452,0.993993003170889,24685.227976173264,0.9954832278560222,24959.607799270834,0.9965709069398037
23306.903500318746,0.993980792267034,25191.706596857697,0.995473804637189,25471.027600852984,0.9965636031424586
23789.63627677558,0.9939685199992884,25708.57688147402,0.9954643334115275,25992.926341669827,0.996556261423002
24282.367418457663,0.9939561858849618,26236.05204075781,0.9954548137975185,26525.51873411062,0.9965488814745411
24785.304011587537,0.993943789436237,26774.34965999122,0.9954452454095568,27069.02388999928,0.9965414629868378
25298.657431559295,0.9939313301601024,27323.69178875763,0.9954356278578951,27623.66541073871,0.9965340056462623
25822.643431775927,0.9939188075582815,27884.305032537846,0.9954259607485891,28189.67147930139,0.9965265091357474
26357.482234326664,0.9939062211271635,28456.42064618563,0.9954162436834403,28767.274954105647,0.9965189731347408
26903.398622542463,0.9938935703577306,29040.274629321168,0.9954064762599393,29356.713464814904,0.9965113973191572
27460.62203546848,0.9938808547354864,29636.10782368148,0.9953966580712067,29958.22951009981,0.99650378136133
28029.386664293248,0.993868073740381,30244.166012468773,0.9953867887059338,30572.07055740412,0.9964961249299613
28609.93155077512,0.9938552268467366,30864.700021736644,0.9953768677483221,31198.489144753872,0.9964884276900717
29202.50068770725,0.9938423135231707,31497.96582385671,0.9953668947780229,31837.742984653512,0.9964806893029495
29807.3431214637,0.9938293332325189,32144.22464310807,0.9953568693700735,32490.095070110252,0.9964729094260977
30424.713056668905,0.9938162854317553,32803.74306343322,0.9953467910948347,33155.813782830824,0.996465087713182
31054.869963035613,0.9938031695719134,33476.79313840481,0.9953366595179265,33835.17300363586,0.9964572238139767
31698.078684415403,0.9937899850980039,34163.65250344868,0.9953264742001621,34528.45222513559,0.9964493173743096
32354.60955010787,0.9937767314489321,34864.60449036938,0.9953162346974813,35235.93666671537,0.9964413680360075
33024.73848847529,0.9937634080574141,35579.938244225516,0.9953059405608838,35957.91739187649,0.9964333754368376
33708.747142910426,0.9937500143498903,36309.94884260307,0.9952955913363591,36694.691427981255,0.9964253392104528
34406.922990206316,0.9937365497464395,37054.93741733589,0.9952851865648176,37446.56188845245,0.9964172589863308
35119.559461377685,0.9937230136606905,37815.21127872357,0.9952747257820186,38213.83809747548,0.9964091343897153
35846.95606498485,0.9937094054997309,38591.084042297996,0.9952642085184985,38996.835717256756,0.9964009650415563
36589.41851301187,0.9936957246640172,39382.875758190836,0.995253634299498,39795.87687788893,0.9963927505584476
37347.25884935196,0.9936819705472815,40190.91304315526,0.9952430026448855,40611.29030987692,0.9963844905525645
38120.795580953956,0.9936681425364359,41015.52921529648,0.995232313069083,41443.41147938028,0.9963761846316005
38910.3538116852,0.993654240011479,41857.06443156658,0.9952215650809872,42292.5827262254,0.9963678323987021
39716.26537896722,0.9936402623453947,42715.86582808039,0.9952107581838925,43159.15340474683,0.9963594334524023
40538.86899324069,0.9936262089040564,43592.28766331034,0.9951998918754095,44043.480027513564,0.9963509873865557
41378.51038031982,0.9936120790461236,44486.69146421926,0.9951889656473848,44945.92641200028,0.996342493790268
42235.54242669469,0.9935978721229402,45399.446175391444,0.9951779789858174,45866.863830264716,0.9963339522478276
43110.32532784327,0.9935835874784297,46330.9283112236,0.9951669313707755,46806.6711616906,0.996325362338635
44003.22673961522,0.9935692244489892,47281.52211123823,0.9951558222763098,47765.73504886162,0.9963167236371312
44914.62193275117,0.9935547823633805,48251.61969858378,0.9951446511703679,48744.4500566283,0.9963080357127242
45844.89395060243,0.9935402605426216,49241.62124178674,0.995133417514704,49743.218834434185,0.9962992981297142
46794.43377011731,0.9935256582998736,50251.93511982255,0.9951221207647905,50762.45228196895,0.9962905104472193
47763.640466161916,0.9935109749403271,51282.978090573226,0.9951107603697247,51802.569718214334,0.996281672219097
48752.92137924422,0.9934962097610871,52335.17546274148,0.9950993357721373,52863.99905395528,0.9962727829938666
49762.69228671215,0.9934813620510548,53408.96127129191,0.9950878464080956,53947.1769678248,0.9962638423146292
50793.37757749748,0.9934664310908071,54504.778456491986,0.9950762917070081,55052.54908595592,0.9962548497189867
51845.410430478914,0.9934514161524768,55623.079046626306,0.9950646710915265,56180.57016531585,0.9962458047389583
52919.23299653995,0.9934363164996253,56764.32434445984,0.9950529839774446,57331.70428079491,0.9962367069008973
54015.29658439651,0.9934211313871198,57928.985117526994,0.9950412297735973,58506.42501613075,0.9962275557254052
55134.061850274426,0.9934058600610024,59117.541792324315,0.995029407881757,59705.215658742716,0.996218350727244
56275.99899151509,0.9933905017583601,60330.484652488754,0.9950175176965274,60928.56939856012,0.9962090914152476
57441.587944191044,0.9933750557071926,61568.31404104086,0.9950055586052373,62176.98953092331,0.9961997772922315
58631.31858481473,0.9933595211262753,62831.54056677808,0.9949935299878309,63450.98966364211,0.996190407854901
59845.69093622494,0.9933438972250227,64120.685314902585,0.9949814312167563,64751.09392829815,0.9961809825937563
61085.21537773758,0.9933281832033481,65436.2800619707,0.9949692616568524,66077.83719587485,0.9961715009929986
62350.41285964914,0.9933123782515196,66778.86749525253,0.9949570206652344,67431.76529680754,0.9961619625304317
63641.81512218293,0.9932964815500165,68149.00143659227,0.9949447075911754,68813.43524554122,0.9961523666773632
64959.96491897013,0.9932804922693792,69547.24707086157,0.9949323217759874,70223.41546968916,0.9961427128985039
66305.41624515958,0.9932644095700607,70974.18117910025,0.9949198625529005,71662.28604388873,0.996133000651865
67678.73457025214,0.9932482326022715,72430.39237644042,0.9949073292469374,73130.63892844645,0.9961232293886532
69080.49707575756,0.9932319605058244,73916.48135491209,0.9948947211747883,74629.07821287522,0.9961133985531645
70511.2928977741,0.9932155924099751,75433.06113123086,0.9948820376446829,76158.22036442002,0.996103507582675
71971.72337459133,0.9931991274332603,76980.7572996692,0.9948692779562586,77718.69448167594,0.9960935559073308
73462.40229942254,0.9931825646833325,78560.20829011632,0.9948564414004278,79311.14255340437,0.9960835429500354
74983.95617837107,0.9931659032567924,80172.06563143256,0.9948435272592424,80936.21972264981,0.9960734681263343
76537.02449373985,0.9931491422390181,81816.99422020733,0.994830534805755,82594.59455627104,0.9960633308442982
78122.25997279449,0.9931322807039895,83495.67259503111,0.9948174633038787,84286.9493199931,0.9960531305044036
79740.32886209305,0.9931153177141131,85208.79321639496,0.9948043120082433,86013.98025909523,0.9960428664994124
81391.91120749783,0.993098252320039,86957.06275233283,0.9947910801640495,87776.39788485164,0.9960325382142462
83077.70113998657,0.9930810835604782,88741.20236992445,0.9947777670069203,89574.92726683889,0.9960221450258615
84798.40716738348,0.9930638104620143,90561.94803277917,0.9947643717627486,91410.30833123528,0.9960116863031205
86554.75247213272,0.9930464320389132,92420.05080462352,0.9947508936475429,93283.29616523057,0.9960011614066605
88347.47521523909,0.9930289472929268,94316.27715911747,0.9947373318672706,95194.66132767293,0.9959905696887593
90177.3288465042,0.9930113552130964,96251.4092960274,0.9947236856176966,97145.19016608303,0.9959799104932
92045.08242118795,0.9929936547755498,98226.24546388611,0.9947099540842208,99135.6851401607,0.9959691831551313
93951.52092322966,0.992975844943295,100241.60028927315,0.9946961364417101,101166.96515192326,0.9959583870009264
95897.44559516186,0.992957924666011,102298.30511285088,0.99468223185433,103239.86588260627,0.995947521348039
97883.67427485918,0.9929398928798326,104397.2083322954,0.9946682394753706,105355.24013646744,0.9959365855048545
99911.041739261,0.9929217485071344,106539.17575226344,0.9946541584470706,107513.95819163702,0.9959255787705421
101980.40005521355,0.9929034904563064,108725.09094153963,0.9946399879004373,109716.90815815392,0.9959145004348998
104092.61893757855,0.9928851176215293,110955.85559751172,0.9946257269550632,111964.99634334125,0.9959033497781998
106248.58611475905,0.9928666288825424,113232.38991812369,0.9946113747189392,114259.14762466612,0.9958921260710282
108449.2077017961,0.9928480231044085,115555.63298146077,0.9945969302882642,116600.30583023933,0.9958808285741231
110695.4085811929,0.9928292991372741,117926.54313312145,0.9945823927472502,118989.43412711374,0.9958694565382092
112988.1327916266,0.9928104558161253,120346.09838153952,0.9945677611679251,121427.51541753524,0.9958580092038286
115328.34392471125,0.9927914919605373,122815.2968014151,0.9945530346099296,123915.5527433166,0.9958464858011683
117717.02552997826,0.9927724063744204,125335.1569454239,0.9945382121203119,126454.56969849436,0.9958348855498846
120155.18152824501,0.9927531978457613,127906.71826437373,0.994523292733318,129045.61085044104,0.9958232076589237
122643.83663354485,0.9927338651463582,130531.04153598142,0.9945082754701757,131689.74216960842,0.9958114513263392
125184.03678379733,0.99271440703155,133209.2093024472,0.9944931593388785,134388.05146807237,0.9957996157391038
127776.84958039601,0.9926948222399438,135942.32631700704,0.9944779433339602,137141.6488470673,0.9957877000729207
130423.36473690355,0.9926751094931318,138731.51999964705,0.9944626264362691,139951.66715368797,0.995775703492028
133124.69453703883,0.9926552674954059,141577.94090216808,0.9944472076127356,142819.26244694897,0.9957636251490004
135881.97430215022,0.9926352949334668,144482.76318279214,0.9944316858161351,145745.61447339665,0.9957514641845465
138696.36286837122,0.9926151904761249,147447.1850905067,0.994416059984847,148731.92715246166,0.9957392197273028
141569.0430736588,0.9925949527739968,150472.4294593464,0.9944003290426078,151779.42907176155,0.9957268908936217
144501.2222549194,0.9925745804591954,153559.7442128162,0.9943844918982603,154889.37399254672,0.9957144767873565
147494.1327554314,0.9925540721450142,156710.40287866414,0.9943685474454964,158063.04136550784,0.9957019764996415
150549.03244277718,0.9925334264256036,159925.7051142156,0.9943524945625957,161301.7368571489,0.9956893891086678
153667.20523750293,0.9925126418756417,163206.97724248664,0.994336332112158,164606.79288694554,0.995676713679453
156849.96165272762,0.9924917170499993,166555.57279929644,0.9943200589408305,167979.569175513,0.9956639492636081
160098.6393449284,0.9924706504833951,169972.87309160555,0.9943036738790297,171421.453304001,0.9956510948990983
163414.60367613533,0.9924494406900477,173460.28776730958,0.994287175740657,174933.86128495564,0.995638149609998
166799.24828776703,0.9924280861633158,177019.25539672386,0.994270563322808,178518.23814487463,0.9956251124062426
170253.995686355,0.9924065853753358,180651.24406599833,0.9942538354054776,182176.05851869934,0.9956119822833733
173780.2978413976,0.9923849367766479,184357.75198270817,0.9942369907512564,185908.82725649106,0.9955987582222768
177379.63679559744,0.9923631387958161,188140.30809386953,0.994220028105022,189718.08004253294,0.9955854391889202
181053.52528773766,0.9923411898390407,192000.47271663512,0.9942029461936246,193605.38402712252,0.9955720241340786
184803.50738845955,0.9923190882897616,195939.8381819305,0.9941857437255638,197572.3384713061,0.9955585119930586
188631.15914920814,0.9922968325082528,199960.02949129592,0.9941684193906606,201620.5754048235,0.9955449016854149
192538.08926461893,0.9922744208312108,204062.7049872048,0.9941509718597209,205751.76029753787,0.9955311921146599
196525.9397486239,0.9922518515713309,208249.55703713576,0.9941333997841931,209967.5927446174,0.9955173821679689
200596.3866245611,0.9922291230168772,212522.31273167985,0.994115701795817,214269.8071657619,0.9955034707158774
204751.14062957763,0.9922062334312414,216882.7345969712,0.9940978765062664,218660.1735187529,0.9954894566119715
208991.94793362246,0.9921831810524939,221332.621321735,0.9940799225067825,223140.49802762383,0.9954753386925731
213320.59087333045,0.9921599640929238,225873.80849925286,0.9940618383678015,227712.62392575492,0.9954611157764157
217738.8887011087,0.9921365807385699,230508.16938455135,0.9940436226385717,232378.43221418734,0.995446786664316
222248.6983497338,0.9921130291487407,235237.61566712442,0.9940252738467635,237139.84243548187,0.9954323501388352
226851.91521278975,0.9920893074555244,240064.0982595145,0.9940067904980717,241998.81346342934,0.9954178049639347
231550.4739412679,0.9920654137632889,244989.6081020685,0.9939881710758067,246957.34430894197,0.995403149884623
236346.34925666684,0.9920413461481694,250016.17698420817,0.9939694140404791,252017.47494246243,0.9953883836265958
241241.5567809331,0.9920171026575455,255145.87838254977,0.993950517829373,257181.28713321625,0.9953735048958658
246238.1538835914,0.9919926813095074,260380.82831622037,0.9939314808561124,262450.9053056682,0.9953585123783877
251338.24054642097,0.9919680800923086,265723.18621972285,0.9939123015102149,267828.4974135224,0.99534340473967
256543.9602460409,0.991943296963809,271175.15583370987,0.9938929781566378,273316.27583163,0.9953281806243823
261857.50085477554,0.9919183298509024,276738.98611403425,0.9938735091353129,278916.49826617807,0.9953128386559507
267281.0955601788,0.9918931766489336,282416.9721594511,0.9938538927606714,284631.4686835195,0.9952973774361451
272817.0238036036,0.9918678352211027,288211.4561583535,0.9938341273211566,290463.53825804277,0.995281795544657
278467.6122382106,0.9918423033978526,294124.82835493324,0.9938142110787291,296415.1063394584,0.9952660915386672
284235.2357068196,0.9918165789762479,300159.52803516464,0.9937941422683559,302488.62143990427,0.9952502639524029
290122.3182400158,0.9917906597193343,306318.04453301826,0.993773919097491,308686.5822412831,0.9952343112966858
296131.3340749242,0.9917645433554878,312602.9182573195,0.9937535397455448,315011.5386232307,0.9952182320584692
302264.8086950898,0.9917382275777473,319016.7417396757,0.9937330023633378,321466.09271215706,0.9952020247003627
308525.3198918938,0.9917117100431297,325562.1607039044,0.9937123050725455,328052.8999517748,0.9951856876601476
314915.49884795333,0.9916849883719342,332241.8751574032,0.9936914459651279,334774.67019556393,0.9951692193502809
321438.03124296165,0.9916580601470263,339058.64050491195,0.9936704231027469,341634.16882162663,0.9951526181573854
328095.65838243184,0.9916309229131072,346015.2686851265,0.9936492345161702,348634.2178703758,0.9951358824417299
334891.1783498191,0.991603574175965,353114.62933063286,0.9936278782046599,355777.69720554486,0.9951190105366956
341827.4471825063,0.9915760114017103,360359.65095164033,0.9936063521353492,363067.54569897946,0.9951020007482309
348907.38007214596,0.9915482320159924,367753.32214400196,0.9935846542426019,370506.76243970543,0.9950848513542911
356133.95258986385,0.9915202334031976,375298.69282202015,0.9935627824273586,378098.4079677779,0.9950675606042674
363510.20193683956,0.9914920129056279,382998.87547654693,0.9935407345564662,385845.6055334006,0.995050126718399
371039.22822078824,0.9914635678226625,390857.0464588966,0.993518508461992,393751.54238185624,0.9950325478871731
378724.1957588808,0.9914348954098965,398876.4472911016,0.9934961019405214,401819.47106475313,0.9950148222707095
386568.3344076535,0.9914059928782604,407060.3860030512,0.9934735127524393,410052.71077815053,0.9949969479981294
394574.94092045556,0.99137685739312,415412.23849706486,0.9934507386211924,418454.6487280943,0.9949789231669104
402747.38033301925,0.9913474860733523,423935.4499404636,0.993427777232536,427028.7415241318,0.9949607458422234
411089.0873777245,0.9913178759904001,432633.5361867129,0.9934046262337611,435778.5166013888,0.9949424140562548
419603.5679271567,0.9912880241673047,441510.0852257242,0.9933812832329029,444707.573671771,0.9949239258075109
428294.4004675626,0.9912579275777137,450568.7586639128,0.9933577457979305,453819.58620491426,0.9949052790601057
437165.23760282574,0.9912275831448656,459813.29323462397,0.9933340114559162,463118.3029394702,0.9948864717430298
446219.8075895912,0.9911969877405492,469247.502339544,0.9933100776921849,472607.5494253579,0.9948675017494015
455461.91590418614,0.9911661381840378,478875.27762174705,0.993285941949442,482291.2295976252,0.994848366935699
464895.44684199477,0.9911350312409968,488700.59057100734,0.9932616016268799,492173.3273825445,0.9948290651209739
474524.3651499591,0.9911036636223652,498727.49416205304,0.9932370540792627,502257.9083366315,0.9948095940860424
484352.7176928923,0.991072031983208,508960.1245264317,0.993212296615987,512549.1213192375,0.9947899515726578
494384.63515430485,0.9910401329215411,519402.702658679,0.9931873265001211,523051.2001994132,0.9947701352826624
504624.3337724567,0.9910079629771265,530059.5361574927,0.9931621409474173,533768.4655977554,0.994750142877115
515076.1171123726,0.9909755186302377,540935.0210026319,0.9931367371253025,544705.3266639292,0.9947299719753979
525744.3778745481,0.9909427963003941,552033.6433682734,0.9931111121518404,555866.2828906269,0.9947096201543005
536633.5997411286,0.9909097923450619,563359.9814735742,0.993085263094669,567255.9259646846,0.994689084947078
547748.3592603208,0.990876503058325,574918.7074712012,0.9930591869699105,578878.9416561263,0.9946683638424866
559093.3277698354,0.9908429246695193,586714.5893746112,0.9930328807410536,590740.111745928,0.9946474542837933
570673.273360168,0.9908090533418332,598752.4930248716,0.9930063413178064,602844.3159932618,0.9946263536677592
582493.0628785437,0.9907748851708736,611037.3840978369,0.9929795655549204,615196.5341430681,0.9946050593435954
594557.6639743677,0.9907404161831926,623574.3301525061,0.992952550250984,627801.8479747501,0.994583568611893
606872.1471870394,0.9907056423347774,636368.5027214087,0.9929252921471837,640665.4433928452,0.9945618787235228
619441.6880770128,0.9906705595095018,649425.1794438784,0.9928977879260348,653792.612560548,0.9945399868785063
632271.569400992,0.9906351635175366,662749.7462430976,0.9928700342100771,667188.7560769281,0.9945178902248563
645367.1833321814,0.9905994500937166,676347.6995478092,0.9928420275605372,680859.3851987796,0.9944955858573873
658734.0337265211,0.9905634148958704,690224.6485596112,0.9928137644759554,694810.1241079828,0.9944730708164911
672377.738435859,0.9905270535030991,704386.317566772,0.992785241390776,709046.7122253231,0.9944503420868822
686304.0316690408,0.9904903614140147,718838.5483055181,0.9927564546739005,723575.0065717343,0.9944273965963073
700518.7664018887,0.9904533340449305,733587.3023697704,0.9927274006272021,738400.984177902,0.9944042312142193
715027.9168371096,0.990415966728002,748638.6636703215,0.9926980754839995,753530.7445432616,0.9943808427504157
729837.5809151457,0.9903782547093193,763998.8409444697,0.9926684754074915,768970.5121453655,0.9943572279536396
744953.9828770318,0.9903401931469491,779674.1703171437,0.9926385964891479,784726.639000668,0.9943333835101406
760383.475880334,0.9903017771089214,795671.1179145757,0.9926084347470561,800805.6072777943,0.9943093060421969
776132.54466927,0.990263001571165,811996.2825316006,0.9925779861242253,817214.031964333,0.9942849921065963
792207.8083001329,0.9902238614153842,828656.3983536805,0.9925472464868424,833958.6635882945,0.9942604381930735
808616.0229231642,0.9901843514268792,845658.3377347793,0.9925162116224795,851046.3909953152,0.9942356407227045
825364.0846220442,0.990144466292307,863009.114032232,0.992484877238254,868484.2441827656,0.994210596046255
842459.0323121955,0.9901042005973792,880715.8844997778,0.9924532389589363,886279.3971919485,0.9941853004424821
859908.0506991145,0.9900635488244981,898785.953239952,0.9924212923250065,904439.1710595288,0.9941597501163879
877718.4732979744,0.9900225053503267,917226.7742170522,0.9923890327906545,922971.0368294669,0.9941339411974235
895897.7855157811,0.9899810644432907,936045.9543319262,0.9923564557217267,941882.618626647,0.9941078697376395
914453.6277973459,0.9899392202610119,955251.2565598367,0.9923235563936138,961181.6967934838,0.9940815317097863
933393.7988364374,0.989896966847668,974850.6031527256,0.9922903299890787,980876.2110908169,0.9940549230053564
952726.2588534338,0.9898542981312802,994852.0789071628,0.9922567715960239,1000974.2639643629,0.9940280394325721
972459.132940863,0.9898112079209221,1015263.9344993529,0.9922228762051946,1021484.1238781272,0.9940008767143131
992600.7144782358,0.9897676899038517,1036094.5898885684,0.992188638707817,1042414.2287160859,0.9939734304859836
1013159.4686176076,0.9897237376425588,1057352.6377904098,0.9921540538931676,1063773.1892535973,0.9939456962933174
1034144.0358413325,0.9896793445717315,1079046.847221331,0.9921191164460745,1085569.7926999237,0.9939176695901168
1055563.2355935064,0.9896345039951323,1101186.1671158872,0.9920838209443447,1107813.0063133358,0.9938893457359269
1077426.0699866228,0.9895892090823869,1123779.730018201,0.9920481618561173,1130511.9810903154,0.9938607199936366
1099741.7275850037,0.989543452865678,1146836.8558491685,0.9920121335371409,1153676.055530313,0.9938317875270125
1122519.5872665904,0.9894972282363437,1170367.0557509563,0.9919757302279693,1177314.7594776812,0.9938025433981545
1145769.2221647215,0.9894505279413774,1194380.036010381,0.9919389460510751,1201437.818042306,0.9937729825648784
1169500.4036915486,0.9894033445798243,1218885.7020627852,0.9919017750078815,1226055.1556005683,0.9937430998780166
1193723.1056448,0.9893556705990716,1243894.162578062,0.9918642109757002,1251176.8998783126,0.9937128900786366
1218447.5083995764,0.9893074982910298,1269415.733630517,0.9918262477045842,1276813.3861174365,0.9936823477951774
1243684.0031869942,0.9892588197882013,1295460.9429542825,0.9917878788140828,1302975.1613278904,0.9936514675404949
1269443.196461433,0.9892096270596289,1322040.5342860436,0.9917490977899014,1329672.9886267758,0.9936202437088176
1295735.9143582438,0.9891599119067275,1349165.471796866,0.9917098979804585,1356917.851666351,0.9935886705726086
1322573.2072437804,0.9891096659589864,1376846.944614954,0.9916702725933412,1384720.9591527926,0.9935567422793289
1349966.354359676,0.9890588806695451,1405096.371441202,0.9916302146916516,1413093.7494575046,0.9935244528481015
1377926.8685633084,0.9890075473106328,1433925.4052594495,0.9915897171902415,1442047.8953229554,0.9934917961662685
1406466.501166453,0.9889556569688701,1463345.9381433737,0.9915487728518333,1471595.3086649089,0.9934587659858427
1435597.2468741497,0.9889032005404275,1493370.1061620126,0.9915073742830197,1501748.1454730502,0.9934253559198446
1465331.3488258685,0.9888501687260347,1524010.2943859317,0.991465513930141,1532518.8108120586,0.9933915594385249
1495681.303741084,0.9887965520258354,1555279.1419961096,0.9914231840750357,1563919.963925102,0.9933573698654653
1526659.867171427,0.9887423407340854,1587189.547497642,0.9913803768306554,1595964.5234419508,0.9933227803735555
1558280.058861616,0.9886875249336823,1619754.6740404181,0.991337084136546,1628665.6726937736,0.9932877839808408
1590555.1682214371,0.9886320944905272,1652987.9548489647,0.9912932977541855,1662036.8651368313,0.9932523735462345
1623498.7599110326,0.9885760390477091,1686903.0987636968,0.9912490092621739,1696091.8298873357,0.9932165417650927
1657124.6795418994,0.988519348019505,1721514.0958958603,0.9912042100512725,1730844.577369667,0.9931802811646436
1691447.059495953,0.9884620105851911,1756835.2233985001,0.9911588913192848,1766309.405080373,0.9931435840992691
1726480.32486512,0.9884040156826573,1792881.051355834,0.9911130440657717,1802500.9034702382,0.9931064427456289
1762239.1995139483,0.988345352001819,1829666.4487934608,0.9910666590866013,1839433.9619468753,0.9930688490976264
1798738.71226779,0.9882860079778153,1867206.5898118892,0.9910197269683182,1877123.7750003447,0.993030794961205
1835994.2032291503,0.9882259717839904,1905516.9598458877,0.9909722380823349,1915585.8484542335,0.9929922719489739
1874021.330224864,0.9881652313246481,1944613.3620523037,0.9909241825789309,1954836.005844874,0.9929532714746516
1912836.0753868031,0.9881037742275695,1984511.9238289024,0.9908755503810583,1994890.3949312335,0.9929137847473253
1952454.7518688866,0.9880415878362885,2025229.1034669774,0.9908263311779427,2035765.494338191,0.9928738027655132
1992894.010703211,0.9879786592021126,2066781.6969404502,0.9907765144184734,2077478.120335974,0.9928333163110301
2034170.847798186,0.9879149750758837,2109186.844834268,0.9907260893043756,2120045.4337584437,0.9927923159426405
2076302.6110816116,0.9878505218994623,2152462.0394149506,0.9906750447831558,2163484.9470631983,0.9927507919894953
2119307.0077917236,0.987785285796935,2196625.131846212,0.9906233695408104,2207814.531536295,0.9927087345443456
2163202.111919208,0.9877192525655226,2241694.339552622,0.9905710519942907,2253052.424644594,0.9926661334565184
2208006.371803399,0.9876524076661888,2287688.2537343586,0.9905180802837147,2299217.2375387973,0.9926229783246525
2253738.617885787,0.9875847362139293,2334625.847036139,0.9904644422643137,2346327.962710156,0.9925792584891798
2300418.070624119,0.9875162229677357,2382526.481373501,0.9904101254981073,2394403.981804136,0.9925349630245427
2348064.3485704227,0.987446852320216,2431409.9159196564,0.9903551172452918,2443465.0735941106,0.9924900807311411
2396697.476616334,0.987376608286864,2481296.3152562184,0.9902994044553368,2493531.4221185017,0.9924446001269923
2446337.8944092114,0.9873054744949579,2532206.257691158,0.9902429737577709,2544623.6249846094,0.9923985094390967
2497006.464942555,0.9872334341720799,2584160.7437474267,0.9901858114526526,2596762.701842576,0.9923517965944956
2548724.483324358,0.987160470134238,2637181.204825743,0.9901279035007068,2649970.1030330383,0.9923044492110101
2601513.6857270645,0.9870865647735741,2691289.5120451166,0.9900692355131193,2704267.7184118894,0.9922564545876462
2655396.2585229017,0.9870117000456451,2746507.985264759,0.9900097927409724,2759677.8863559393,0.9922077996946528
2710394.8476084196,0.9869358574562578,2802859.402291102,0.989949560064309,2816223.4029530464,0.9921584711632221
2766532.567922158,0.9868590180478398,2860367.0082737166,0.989888521980808,2873927.53138055,0.9921084552748112
2823833.0131594697,0.9867811623853293,2919054.52529402,0.9898266625940594,2932814.011475931,0.9920577379500759
2882320.2656885027,0.9867022705415632,2978946.16215071,0.9897639656014194,2992907.069503477,0.9920063047373956
2942018.9066716167,0.9866223220821435,3040066.6243459783,0.9897004142814305,3054231.4281211626,0.9919541408009761
3002954.0263964087,0.986541296049762,3102441.124276614,0.9896359914807876,3116812.3165516886,0.9919012309085088
3065151.234820717,0.9864591709479595,3166095.3916341993,0.9895706796008322,3180675.4809619174,0.9918475594183724
3128636.672336038,0.9863759247242971,3231055.6840186985,0.9895044605835567,3245847.1950550545,0.9917931102663539
3193437.0207538703,0.9862915347529181,3297348.7977698026,0.9894373158970959,3312354.270879761,0.9917378669518694
3259579.5145196114,0.9862059778164687,3365002.0790205123,0.989369226520687,3380224.069860841,0.9916818125236666
3327091.952158715,0.9861192300873601,3434043.4349775077,0.9893001729290742,3449484.5140558863,0.9916249295649813
3396002.7079599225,0.9860312671083362,3504501.3454329683,0.9892301350763364,3520164.09764256,0.9915672001781295
3466340.7439004756,0.9859420637723236,3576404.8745125807,0.9891590923791129,3592291.8986413297,0.9915086059685093
3538135.621818327,0.9858515943015314,3649783.6826645895,0.9890870236992013,3665897.5908782883,0.991449128027986
3611417.515836459,0.985759832225769,3724668.03889484,0.9890139073255031,3741011.4561932,0.9913887469176346
3686217.22504453,0.9856667503599501,3801088.8332528146,0.9889397209552865,3817664.3968976196,0.9913274426498111
3762566.1864432166,0.9855723207807489,3879077.589573927,0.9888644416747404,3895887.948488268,0.9912651946695258
3840496.488156591,0.9854765148023686,3958666.4784831833,0.988788045938787,3975714.29262099,0.9912019818350833
3920040.8829182205,0.9853793029513893,4039888.3306656755,0.9887105095501221,4057176.2703504213,0.9911377823979621
4001232.801836559,0.9852806549406529,4122776.6504093558,0.9886318076374494,4140307.395641061,0.9910725739818949
4084106.368445453,0.9851805396421415,4207365.629425665,0.9885519146328748,4225141.8691551015,0.9910063335611192
4168696.413045661,0.9850789250588127,4293690.1609537285,0.9884708042484242,4311714.592322765,0.9909390374377566
4255038.487343418,0.9849757782953358,4381785.854153938,0.9883884494516432,4400061.181701033,0.9908706612182859
4343168.87939219,0.9848710655276914,4471689.048796845,0.9883048224402453,4490217.983626446,0.9908011797890652
4433124.628843903,0.9847647519715783,4563436.8302534465,0.9882198946157589,4582222.089168278,0.9907305672908634
4524943.542516057,0.9846568018495744,4657067.044793016,0.9881336365561348,4676111.349388003,0.9906587970923524
4618664.210281268,0.9845471783570017,4752618.315194828,0.9880460179872645,4771924.390911432,0.9905858417625187
4714326.021285908,0.9844358436264333,4850130.0566801755,0.9879570077533635,4869700.631820013,0.9905116730419371
4811969.180504675,0.9843227586907817,4949642.493171285,0.9878665737861649,4969480.297867595,0.9904362618128602
4911634.725638019,0.9842078834449074,5051196.673883821,0.9877746830728747,5071304.439029625,0.9903595780680664
5013364.54435961,0.9840911766056797,5154834.490259827,0.9876813016228296,5175214.946391332,0.9902815908784102
5117201.39192093,0.9839725956704187,5260598.693248082,0.9875863944327972,5281254.569381952,0.9902022683590126
5223188.909120587,0.9838520968736457,5368532.910939016,0.9874899254508622,5389466.933362179,0.9901215776340285
5331371.640645769,0.9837296351420663,5478681.666561442,0.9873918575388283,5499896.5575718265,0.9900394847999272
5441795.053793593,0.9836051640477009,5591090.396848539,0.9872921524330699,5612588.873445392,0.9899559548872103
5554505.557580205,0.9834786357590832,5705805.470780654,0.9871907707037636,5727590.243302804,0.989870951820499
5669550.522245672,0.9833500009904317,5822874.208712669,0.98708767171242,5844947.9794231355,0.9897844383769089
5786978.299162864,0.9832192089487031,5942344.901893804,0.9869828135676437,5964710.363509242,0.989696376142633
5906838.241158682,0.9830862072784288,6064266.832387919,0.9868761530790311,6086926.666551071,0.9896067254676456
6029180.723256184,0.9829509420042288,6188690.29340253,0.986767645709124,6211647.169096144,0.9895154454184371
6154057.163846316,0.9828133574708968,6315666.610034934,0.9866572455233262,6338923.1819351865,0.9894224937286871
6281520.04629816,0.9826733962809362,6445248.160443978,0.9865449051376851,6468807.067211801,0.9893278267477698
6411622.941016757,0.9825309992294337,6577488.397456227,0.9864305756644383,6601352.259964535,0.9892313993869931
6544420.527957855,0.9823861052361372,6712441.870615439,0.9863142066552201,6736613.290110352,0.9891331650634552
6679968.619608855,0.9822386512746062,6850164.248684429,0.9861957460418121,6874645.80487867,0.9890330756414054
6818324.184445865,0.982088572298297,6990712.34260863,0.9860751400743237,7015506.591704868,0.9889310813709835
6959545.370876544,0.9819358011634282,7134144.128950793,0.9859523332566763,7159253.601593091,0.9888271308242095
7103691.5316788405,0.9817802685484777,7280518.773806517,0.9858272682792601,7305945.972957611,0.9887211708280873
7250823.24894593,0.9816219028701434,7429896.6572104795,0.9856998859486292,7455644.055952691,0.9886131463946759
7401002.3595477985,0.981460630195593,7582339.39804334,0.9855701251140853,7608409.437301121,0.9885030006479824
7554291.98112019,0.9812963741508269,7737909.87944983,0.9854379225910028,7764304.965631256,0.9883906747475073
7710756.538591837,0.9811290558249566,7896672.274778202,0.9853032130807298,7923394.777333443,0.9882761078082846
7870461.791261125,0.9809585936701987,8058692.074051966,0.9851659290868998,8085744.322946083,0.9881592368172292
8033474.860433568,0.980784903397374,8224036.110984743,0.9850260008279742,8251420.3940823395,0.988039996545611
8199864.25763171,0.9806078978666852,8392772.590549404,0.9848833561458266,8420491.150908744,0.9879183194574541
8369699.913389309,0.9804274869735337,8564971.117112841,0.9847379204101736,8593026.150186568,0.9877941356136536
8543053.206641898,0.9802435775291359,8740702.723148014,0.9845896164186425,8769096.373888042,0.9876673725715918
8719996.994726159,0.9800560731356631,8920039.89853508,0.984438364292254,8948774.258398712,0.9875379552800172
8900605.644000476,0.9798648740556412,9103056.620463712,0.9842840813660911,9132133.724318182,0.9874058059689461
9084955.061099876,0.9796698770753062,9289828.38394894,0.9841266820749084,9319250.20687162,0.9872708440343252
9273122.724838234,0.9794709753616155,9480432.232973102,0.9839660778334217,9510200.686944144,0.9871329859171825
9465187.71877125,0.979268058312586,9674946.792266747,0.9838021769110114,9705063.72275136,0.9869921449769777
9661230.764433885,0.9790610114006147,9873452.299741594,0.983634884300545,9903919.482158652,0.9868482313588514
9861334.255266186,0.9788497160084217,10076030.63958895,0.9834641015810232,10106849.775662668,0.9867011518544443
10065582.291241812,0.9786340492572322,10282765.37605721,0.9832897267737236,10313938.090048822,0.9865508097559551
10274060.714213764,0.9784138838267925,10493741.787922395,0.9831116541915113,10525269.622738108,0.98639710470307
10486857.143992206,0.9781890877667945,10709046.90366593,0.9829297742809515,10740931.316837989,0.986239932522393
10704061.01516953,0.9779595242992574,10928769.537374191,0.9827439734568568,10961011.896911278,0.9860791850589693
10925763.614708139,0.9777250516113918,11153000.325374613,0.982554133928867,11185601.905477908,0.985914749999483
11152058.120306747,0.9774855226384419,11381831.763623474,0.9823601335196412,11414793.740264837,0.9857465106866795
11383039.63956131,0.9772407848359758,11615358.245860806,0.9821618454742234,11648681.692218872,0.9855743459245417
11618805.24993716,0.9769906799410615,11853676.102548113,0.9819591382601094,11887361.98429871,0.9853981297737169
11859454.039568812,0.9767350437217367,12096883.640605021,0.9817518753575232,12130932.8110616,0.9852177313366701
12105087.148905065,0.9764737057141433,12345081.183961213,0.9815399150393787,12379494.379061107,0.9850330145320013
12355807.81321652,0.9762064889466654,12598371.114940384,0.9813231101403754,12633148.9480729,0.984843837857337
12611721.40598355,0.9759332096503682,12856857.916493302,0.9811013078146441,12892000.873164846,0.9846500541401724
12872935.483182922,0.9756536769549978,13120648.21529737,0.9808743492813264,13156156.647629518,0.9844515102760006
13139559.828491641,0.9753676925697571,13389850.825740494,0.9806420695574344,13425724.946796125,0.984248046953033
13411706.499427244,0.9750750504480282,13664576.794807388,0.9804042971773024,13700816.672740135,0.9840394983627677
13689489.8744433,0.9747755364351663,13944939.44788682,0.9801608538979013,13981544.999909267,0.9838256918956261
13973026.701001063,0.974468927898433,14231054.43551873,0.9799115543892448,14268025.421683937,0.9836064478208293
14262436.144635942,0.9741549933380913,14523039.781100456,0.9796562059090705,14560375.797892166,0.9833815789496375
14557839.83904112,0.9738334919786205,14821015.92957182,0.9793946079609358,14858716.403297747,0.9831508902810279
14859361.937187595,0.9735041733389522,15125105.797098951,0.9791265519348153,15163169.977081945,0.982914178628826
15167129.163503962,0.9731667767805642,15435434.821777767,0.9788518207292338,15473861.773339376,0.9826712322292588
15481270.867135972,0.9728210310321987,15752131.015377613,0.9785701883539156,15790919.61260807,0.9824218303278246
15801919.076310193,0.9724666536899026,16075325.016146395,0.9782814195118686,16114473.934455851,0.9821657427443229
16129208.553822655,0.9721033506910071,16405150.14269943,0.9779852691597603,16444657.851143908,0.981902729414809
16463276.85367778,0.9717308157605876,16741742.449013771,0.9776814820453767,16781607.20238992,0.9816325399091755
16804264.37889939,0.9713487298288533,17085240.780550957,0.9773697922208846,17125460.611253407,0.9813549129229775
17152314.440540172,0.9709567604178294,17435786.83153121,0.9770499225305399,17476359.541166354,0.981069575742046
17507573.317912214,0.9705545609955949,17793525.203382812,0.9767215840714115,17834448.354131743,0.9807762436783438
17870190.320066143,0.9701417702962387,18158603.464390635,0.9763844756256022,18199874.37011516,0.9804746194754267
18240317.84854287,0.9697180116035873,18531172.210568603,0.976038283062358,18572787.927653402,0.980164392681782
18618111.461425032,0.9692828919966407,18911385.127781026,0.9756826787083697,18953342.445704214,0.9798452389902113
19003729.93871587,0.9688360015545338,19299399.055138543,0.9753173206844624,19341694.486764118,0.979516819541315
19397335.34907104,0.9683769125187083,19695374.049694795,0.9749418522067714,19738003.82127904,0.9791787801890299
19799093.11791383,0.9679051784098447,20099473.45247049,0.974555900850385,20142433.493375175,0.9788307507260415
20209172.096959945,0.9674203330969602,20511863.955832116,0.9741590777733191,20555149.887935895,0.978472344066775
20627744.635183524,0.9669218898159161,20932715.672253218,0.9737509768985643,20976322.799053736,0.9781031553855232
21054986.65125175,0.966409340134429,21362202.204485998,0.9733311740518108,21406125.499885023,0.9777227612071394
21491077.707461014,0.9658821528604912,21800500.717173558,0.9728992260523178,21844734.813935008,0.977330718447562
21936201.08520312,0.9653397728909353,22247792.00993057,0.972454669754245,22292331.187804416,0.9769265634012834
22390543.86199592,0.9647816199966754,22704260.591923814,0.9719970210356067,22749098.765426558,0.9765098106727056
22854296.99010798,0.9642070875409563,23170094.75798284,0.9715257737318415,23215225.463824768,0.9760799520481493
23327655.3768131,0.9636155411267183,23645486.666272193,0.9710403985108154,23690903.050422993,0.9756364553050858
23810817.96630614,0.9630063171689648,24130632.417557344,0.9705403416858878,24176327.221939903,0.9751787629549749
24303987.823315453,0.9623787213877608,24625732.136096872,0.9700250239634761,24671697.684900146,0.9747062909158679
24807372.218448117,0.961732027217244,25130990.052194443,0.9694938391213405,25177218.23779426,0.974218427110722
25321182.71530132,0.96106547412575,25646614.586444452,0.9689461526135926,25693096.854922935,0.9737145299871278
25845635.259379614,0.9603782658418616,26172818.435706265,0.9683813000982008,26219545.771959238,0.9731939269539113
26380950.2688522,0.9596695684808908,26709818.660842348,0.9677985858825094,26756781.57326308,0.9726559127298019
26927352.72719163,0.9589385085659684,27257836.77625665,0.9671972812820373,27305025.280985773,0.9720997475990829
27485072.27772955,0.958184170937581,27817098.841269996,0.966576622887537,27864502.44599971,0.9715246555688475
28054343.32017262,0.9574055965450228,28387835.55337036,0.9659358107350086,28435443.24069186,0.9709298224221703
28635405.109115697,0.9566017801128502,28970282.343376324,0.9652740063730513,29018082.5536574,0.9703143936611813
29228501.854597222,0.9557716676750159,29564679.47255311,0.9645903308216094,29612660.086334735,0.9696774723336806
29833882.824735496,0.9549141539689311,30171272.131721146,0.9638838624158222,30219420.451620482,0.9690181167365652
30451802.450492475,0.9540280796812449,30790310.54239811,0.9631536345283314,30838613.274504032,0.9683353379889581
31082520.432606306,0.9531122285366525,31422050.06001616,0.9623986331629985,31470493.294765197,0.967628097467521
31726301.850738563,0.9521653242205305,32066751.279256884,0.9616177944125986,32115320.471776087,0.966895304096001
32383417.27488346,0.9511860271256611,32724680.14154753,0.9608100017726052,32773360.09144929,0.9661358114806118
33054142.879082635,0.9501729309127378,33396108.044762693,0.959974083302747,33444882.87537864,0.9653484148823696
33738760.55749727,0.949124558873742,34081311.95517689,0.9591088086275219,34130165.092215486,0.9645318480170004
34437558.042882174,0.9480393600866499,34780574.521714054,0.9582128857663624,34829488.67132792,0.9636847796725034
35150829.0275159,0.946915705349248,35494184.19254119,0.9572849577835977,35543141.3187874,0.9628058101338969
35878873.28663331,0.9457518828791409,36222435.33405422,0.9563235992478081,36271416.635733284,0.9618934674040738
36621996.80441698,0.9445460937662711,36965628.352305084,0.9553273124895635,37014614.23916253,0.9609462032090799
37380511.902595766,0.9432964471634949,37724069.81692028,0.9542945236459127,37773039.88519321,0.9599623887754638
38154737.37170936,0.9420009551999113,38498072.58756186,0.9532235784793304,38547005.59485482,0.9589403103666558
38944998.60508911,0.9406575276007711,39287955.94298308,0.9521127379581263,39336829.78245622,0.9578781645645991
39751627.73561634,0.939263965996855,40094045.712731995,0.9509601735845872,40142837.386582285,0.9567740532820914
40574963.77531069,0.937817957905237,40916674.41155721,0.9497639624563452,40965360.003776304,0.9556259784904784
41415352.75781201,0.9363170703623045,41756181.37657136,0.9485220820456418,41804736.02496052,0.9544318366464815
42273147.88381175,0.9347587431888256,42612912.907228805,0.9472324046803008,42661310.77465295,0.9531894128010466
43148709.669496484,0.9331402818656934,43487222.40817533,0.9458926917093033,43535436.65303502,0.9518963743721436
44042406.09806766,0.9314588499977645,44379470.53502873,0.9445005873349039,44427473.2809317,0.9505502645624408
44954612.77439714,0.9297114613419307,45290025.34315051,0.9430536120922072,45337787.64776227,0.94914849540173
45885713.082888655,0.9278949713742031,46219262.439469926,0.9415491559560656,46266754.26252101,0.9476883403928559
46836098.34860615,0.9260060683691722,47167565.13742311,0.9399844710540213,47214755.30785304,0.9461669267387319
47806168.00174223,0.9240412639636955,48135324.6150712,0.9383566639628363,48182180.79728721,0.9445812271267838
48796329.74549017,0.9219968831750794,49122940.07646254,0.9366626875649049,49169428.73568896,0.9429280510458675
49806999.727395914,0.9198690538423598,50130818.91630576,0.9348993324395127,50176905.28300277,0.9412040356093162
50838602.71425599,0.917653695457511,51159376.888021424,0.9330632177625364,51205024.921348475,0.939405635856339
51891572.2706411,0.9153465073515569,52209038.27524176,0.9311507816866785,52254210.625542626,0.9375291145024521
52966350.94111408,0.9129429561986099,53280236.06682904,0.9291582711728424,53324894.03711171,0.9355705311080282
54063390.436225,0.9104382627987755,54373412.13548498,0.9270817312415596,54417515.64187277,0.933525730632332
55183151.82235656,0.907827388098706,55489017.4200247,0.9249169936117154,55532524.9511527,0.9313903313386377
56326105.71550149,0.9051050184062712,56627512.11139054,0.9226596646919901,56670380.68671866,0.9291597120141358
57492732.47905574,0.9022655497533989,57789365.84248232,0.9203051128885256,57831550.969499715,0.9268289984663333
58683522.425704904,0.8993030713585918,58975057.881882556,0.9178484551903249,59016513.512175426,0.9243930492555695
59898976.02349592,0.8962113481379157,60185077.33155632,0.9152845429917681,60225755.81570841,0.9218464406210582
61139604.106173016,0.8929838022104419,61419923.32860748,0.9126079471093999,61459775.369906195,0.9191834505555185
62405928.087874144,0.8896134933410996,62680105.2511744,0.9098129419477814,62719079.85809114,0.916398041981018
63698480.18227013,0.8860930982607738,63966142.9285502,0.9068934887667305,64004187.36596553,0.9134838449760454
65017803.62624674,0.8824148888001131,65278566.85561404,0.9038432179996448,65315626.59475375,0.9104341380011025
66364452.90821554,0.8785707087700432,66617918.41166207,0.9006554105698467,66653937.07871397,0.9072418280672113
67738994.00115767,0.8745519495182328,67984750.08372821,0.8973229781489864,68019669.40710674,0.9038994297886916
69142004.60049024,0.8703495240868934,69379625.69448692,0.8938384422984612,69413385.45070922,0.9003990432583678
70574074.36686365,0.8659538398931302,70803120.63483195,0.8901939124315784,70835658.59297341,0.8967323306799452
72035805.17398344,0.8613547698487539,72255822.10122702,0.8863810625307771,72287073.96591905,0.8928904916887546
73527811.36156909,0.856541621831829,73738329.33792633,0.882391106550623,73768228.6908618,0.8888642372882679
75050719.99354944,0.8515031064174344,75251253.8841649,0.8782147724334932,75279732.12407093,0.8846437623258265
76605171.1216056,0.8462273027699738,76795219.82642047,0.8738422746608632,76822206.10746303,0.8802187164268058
78191818.05417569,0.8407016225939746,78370864.05585136,0.8692632852588813,78396285.2244327,0.8755781733020155
79811327.63102616,0.8349127720346637,79978836.53101617,0.8644669031724631,80002617.06092224,0.8707105983384662
81464380.50351557,0.8288467114135293,81619800.5459839,0.8594416219174175,81641862.47184335,0.8656038143786684
83151671.42065762,0.8224886126778125,83294433.00394532,0.8541752954151769,83314695.85295807,0.8602449655884357
84873909.52111466,0.8158228144360964,85003424.69643646,0.8486551019094457,85021805.41832736,0.8546204793076672
86631818.63123345,0.8088327744451645,86747480.58829452,0.8428675058585482,86763893.483448,0.8487160257727376
88426137.56925938,0.801501019405753,88527320.10845682,0.8367982176914481,88541676.75418879,0.8425164755930362
90257620.45584594,0.7938090919170191,90343677.44672805,0.830432151309221,90355886.62164934,0.8360058548576718
92127037.0310013,0.7857374944311285,92197301.85663605,0.8237533792072761,92207269.46305673,0.8291672977415692
94035172.97759344,0.7772656300406632,94088957.96450134,0.8167450850867571,94096586.94883072,0.8219829964729125
95982830.25156152,0.7683717399221589,96019426.08484818,0.8093895138162992,96024616.35594101,0.8144341485162916
97970827.41896269,0.7590328372493584,97989502.54228683,0.8016679185976722,97992150.88768141,0.8065009008178727
100000000.0,0.7492246373793346,100000000.0,0.7935605051807638,100000000.0,0.7981622909503603


==> anc/Zsigma_NJL.dat <==
sigma/sigma0,Z1,Z2,Z3,Z4,Z5
4.0808596729485924e-07,0.47532066570518006,0.38356272492647026,0.3210363513950338,0.24505259176178376,0.2058641826816476
0.02020242416590702,0.46655483988766205,0.3784146840785993,0.3175284560758071,0.2430450418962125,0.20459489111588175
0.040404440245846746,0.4577797571374124,0.373208083977743,0.31396065598604855,0.24098812043649262,0.20328361436157272
0.06060645632578646,0.4490061485511379,0.3679477491971602,0.3103357733918112,0.2388831935790109,0.2019310875038446
0.0808084724057262,0.4402444560582322,0.3626385287535385,0.3066566780414918,0.23673166527351075,0.20053807470399362
0.10101048848566592,0.4315047865999992,0.3572852853587058,0.3029262832701982,0.23453497640995358,0.19910536939587664
0.12121250456560564,0.42279686957717144,0.35189288404259716,0.299147541370932,0.23229460333661855,0.19763379384938415
0.14141452064554538,0.4141300187347114,0.3464661808053308,0.2953234388353426,0.23001205629940663,0.19612419868838893
0.16161653672548512,0.40551309896109916,0.34101001136775977,0.2914569914791923,0.2276888778040578,0.19457746236208057
0.18181855280542483,0.3969544983630157,0.3355291800890072,0.2875512394685202,0.2253266409032868,0.19299449056866838
0.20202056888536457,0.3884621058517515,0.3300284491177275,0.28360924226323786,0.22292694741114158,0.19137621563052273
0.2222225849653043,0.3800432943498887,0.32451252784119383,0.27963407349553626,0.22049142604718525,0.18972359581992482
0.242424601045244,0.3717049096009045,0.3189860626928334,0.27562881580101106,0.2180217305134119,0.18803761463471425
0.26262661712518376,0.363453264445072,0.31345362737461036,0.2715965556208263,0.2155195375070999,0.18631928002325077
0.28282863320512347,0.3552941383165902,0.30791971354574094,0.26754037799352665,0.21298654467311565,0.18456962355825837
0.3030306492850632,0.3472327816226091,0.30238872202375233,0.2634633613552628,0.21042446849946905,0.18278969955927665
0.32323266536500295,0.33927392458722744,0.2968649545379546,0.2593685723672341,0.20783504216021956,0.1809805841636269
0.34343468144494266,0.33142179008404965,0.291352606069109,0.2552590607890455,0.20522001331011183,0.1791433743459863
0.36363669752488237,0.32368010994002605,0.28585575780257555,0.25113785441645553,0.2025811418355987,0.1772791868868781
0.38383871360482213,0.31605214417062427,0.28037837071562016,0.24700795410163334,0.19992019756716656,0.17538915729059215
0.40404072968476185,0.3085407026007485,0.2749242798129907,0.24287232887357152,0.19723895795813712,0.173474438653295
0.42424274576470156,0.30114816833542174,0.26949718901843506,0.23873391117570608,0.194539205735348,0.1715362004823213
0.4444447618446413,0.29387652256690594,0.2641006667236464,0.23459559223709706,0.19182272652733653,0.16957562746785337
0.46464677792458103,0.28672737023816286,0.25873814199027,0.23046021759271756,0.18909130647584965,0.16759391820877237
0.4848487940045207,0.2797019661238366,0.2534129013951721,0.22633058276750326,0.1863467298366788,0.16559228389362185
0.5050508100844604,0.27280124093677544,0.24812808650422608,0.22220942913783723,0.18359077657597714,0.16357194694010285
0.5252528261644002,0.2660258271181928,0.24288669195545082,0.21809943998308945,0.1808252199683436,0.1615341395940325
0.5454548422443399,0.2593760840208262,0.23769156412849216,0.21400323673872043,0.1780518242030634,0.15948010249117028
0.5656568583242796,0.2528521222451466,0.23254540037417298,0.20992337546129008,0.17527234200497055,0.15741108318448419
0.5858588744042194,0.24645382693735493,0.2274507487751616,0.20586234351451296,0.17248851227644504,0.15532833464000148
0.6060608904841591,0.24018087990348827,0.2224100084067183,0.20182255648426334,0.16970205776707104,0.1532331137046023
0.6262629065640989,0.23403278043565645,0.21742543006494322,0.1978063553291903,0.16691468277747087,0.15112667954935763
0.6464649226440385,0.2280088647837444,0.212499117428945,0.19381600377234387,0.16412807090377995,0.14901029209224
0.6666669387239782,0.2221083242385811,0.20763302862283015,0.18985368593795798,0.161343882829145,0.14688521040424687
0.686868954803918,0.21633022182057055,0.20282897814335338,0.18592150423630802,0.15856375416852245,0.1447526911031728
0.7070709708838576,0.2106735075911734,0.19808863911938132,0.18202147749833045,0.15578929337289782,0.1426139867394372
0.7272729869637975,0.20513703262371483,0.19341354587000778,0.1781555393605202,0.15302207969887607,0.1404703441785284
0.7474750030437372,0.19971956168504837,0.1888050967291119,0.17432553689946442,0.15026366124937732,0.1383230029847472
0.7676770191236769,0.19441978469104795,0.1842645571053636,0.1705332295142768,0.14751555309093248,0.13617319381103585
0.7878790352036166,0.18923632700711288,0.1797930627480697,0.16678028805413989,0.14477923545279908,0.13402213679974875
0.8080810512835563,0.18416775867029525,0.17539162319080012,0.1630682941871701,0.1420561520128166,0.13187103999926303
0.828283067363496,0.17921260261269115,0.1710611253463704,0.15939874000588547,0.13934770827459436,0.1297210978013436
0.8484850834434359,0.17436934196677334,0.16680233722845972,0.15577302786368147,0.13665527004026629,0.127573489404154
0.8686870995233755,0.16963642653274472,0.16261591177687257,0.15219247043591766,0.13398016198267743,0.12542937730576303
0.8888891156033153,0.16501227848608788,0.15850239076517325,0.14865829099847383,0.13132366632046008,0.1232899058329087
0.909091131683255,0.16049529740056726,0.15446220877112268,0.14517162391597338,0.12868702159905201,0.12115619970968167
0.9292931477631947,0.15608386465826307,0.15049569719198697,0.14173351533126322,0.1260714215802684,0.11902936267063897
0.9494951638431344,0.1517763473140047,0.14660308828836985,0.13834492404721618,0.1234780142426026,0.116910476122702
0.9696971799230741,0.1475711014770028,0.14278451924171656,0.1350067225914561,0.12090790089397231,0.11480059785998549
0.9898991960030139,0.14346647526772074,0.13904003621205163,0.1317196984542164,0.11836213539817085,0.1127007608354894
1.0101012120829536,0.13946081140319525,0.13536959838383134,0.12848455548921572,0.11584172351581865,0.11061197199333539
1.0303032281628932,0.135552449459217,0.13177308198900967,0.1253019154671705,0.11334762236014455,0.1085352111649597
1.050505244242833,0.13173972785310345,0.12825028429754876,0.12217231977137172,0.11088073996746908,0.10647143003238832
1.0707072603227727,0.12802098558628305,0.12480092756663151,0.11909623122461094,0.10844193498180289,0.10442155116140882
1.0909092764027126,0.12439456378161781,0.12142466294077822,0.11607403603666375,0.1060320164525298,0.10238646710713506
1.111111292482652,0.12085880704636257,0.1181210742959189,0.11310604586151453,0.10365174374370682,0.10036703959412362
1.131313308562592,0.1174120646878792,0.11488968202125206,0.11019249995353603,0.10130182655309611,0.09836409877285758
1.1515153246425318,0.1140526918057484,0.11172994673341358,0.10733356741191458,0.09898292503863752,0.09637844255406218
1.1717173407224715,0.11077905028071461,0.10864127291811249,0.10452934950273761,0.0966956500496883,0.09441083602195917
1.1919193568024111,0.10758950967799241,0.10562301249495877,0.10177988204832907,0.0944405634599938,0.09246201092721319
1.2121213728823508,0.10448244807981684,0.10267446830172049,0.09908513787362559,0.09221817859901386,0.09053266525996416
1.2323233889622907,0.10145625285975335,0.09979489749471393,0.0964450292996331,0.09002896077791626,0.0886234629029899
1.2525254050422303,0.09850932140916598,0.09698351486244997,0.09385941067428184,0.08787332790626104,0.08673503336469864
1.27272742112217,0.09564006182436506,0.09423949605004703,0.09132808093130901,0.08575165119514204,0.08486797159131174
1.2929294372021098,0.09284689356130603,0.09156198069227085,0.08885078616813256,0.08366425594231881,0.08302283785727496
1.3131314532820495,0.09012824806326832,0.08895007545338983,0.08642722223404482,0.08161142239467614,0.08120015773262348
1.3333334693619892,0.08748256936569204,0.08640285697233151,0.08405703732043136,0.07959338668317108,0.07940042212572648
1.3535354854419288,0.08490831468128075,0.08391937471191208,0.08173983454512554,0.07761034182529383,0.07762408739956185
1.3737375015218687,0.08240395496756348,0.08149865371117303,0.07947517452341976,0.07566243878995274,0.07587157555940463
1.3939395176018086,0.07996797547834289,0.0791396972401092,0.07726257791868339,0.07374978761961476,0.07414327450957355
1.414141533681748,0.07759887629982265,0.07684148935631212,0.07510152796597172,0.07187245860448134,0.07243953837665634
1.4343435497616879,0.07529517287168697,0.07460299736327804,0.0729914729624529,0.07003048350345562,0.07076068789643528
1.4545455658416275,0.07305539649299014,0.07242317417034928,0.07093182871892481,0.06822385680665952,0.06910701086155376
1.4747475819215674,0.0708780948123928,0.07030096055446522,0.06892198096714089,0.06645253703429198,0.06747876262680963
1.4949495980015068,0.06876183230203826,0.06823528732410108,0.06696128771811057,0.0647164480666728,0.06587616666882722
1.5151516140814467,0.06670519071419041,0.06622507738596681,0.06504908156698008,0.06301548050039571,0.06429941519674592
1.5353536301613866,0.0647067695196421,0.06426924771522244,0.06318467194053885,0.06134949302561568,0.06274866981047712
1.5555556462413263,0.06276518632684391,0.06236671123014653,0.06136734728382384,0.05971831381961621,0.06122406220301027
1.575757662321266,0.06087907728068586,0.06051637857236354,0.059596377182716515,0.0581217419519422,0.05972569490320476
1.5959596784012056,0.05904709743988337,0.058717159793900166,0.05787101441983439,0.05655954879654079,0.05825364205547635
1.6161616944811454,0.05726792113197113,0.056967965952493684,0.05619049696141837,0.05503147944652517,0.05680795023278296
1.636363710561085,0.05554024228497876,0.055267710616721887,0.05455404987329878,0.053537254127360934,0.055388639279324005
1.6565657266410247,0.05386277473495678,0.05361531128266242,0.05296088716439308,0.05207656960447094,0.05399570317940069
1.6767677427209646,0.05223425250862877,0.052009690703914244,0.05141021355654079,0.050649100581463394,0.05262911094892957
1.6969697588009043,0.05065343008055881,0.0504497781369351,0.04990122617981716,0.049254501085398535,0.051288807546164175
1.717171774880844,0.049119082604353104,0.04893451050375541,0.04843311619278716,0.04789240583573419,0.049974714798257255
1.7373737909607836,0.04763000611753558,0.04746283347422707,0.04700507032746193,0.046562431593812015,0.04868673234038317
1.7575758070407235,0.04618501771987068,0.046033702470055504,0.04561627235900333,0.045264178489977096,0.047424738564243486
1.7777778231206633,0.04478295572503184,0.04464608359293889,0.044265904500487195,0.043997231325651226,0.046188591572888564
1.7979798392006028,0.04342267978563793,0.043298954479206314,0.04295314872328062,0.04276116084791124,0.04497813013890906
1.8181818552805427,0.04210307099180192,0.04199130508340513,0.041677188003817554,0.04155552499435095,0.04379317466317878
1.8383838713604823,0.04082303194344863,0.040722138393332614,0.04043720749776542,0.04037987010623172,0.04263352813146707
1.8585858874404222,0.03958148679676587,0.039490471079044555,0.039232395642764796,0.03923373210814813,0.04149897706637618
1.8787879035203618,0.03837738128525489,0.03829533407840074,0.038061945191098935,0.03811663765265272,0.04038929247220628
1.8989899196003015,0.037209682715935985,0.03713577312172427,0.03692505417380231,0.037028105228494895,0.03930423077049626
1.9191919356802414,0.03607737994135138,0.03601084919815992,0.035820926797857804,0.03596764623133496,0.038243534724139175
1.9393939517601808,0.03497948330808006,0.03491963896631595,0.03474877427824996,0.03493476599599032,0.037206934348120994
1.9595959678401207,0.03391502458254827,0.03386123511176557,0.03370781560675073,0.03392896478946288,0.03619414780508224
1.9797979839200603,0.032883056854976944,0.032834746653967004,0.03269727825939996,0.03294973876417614,0.0352048822840524
2.0,0.03188265442235557,0.03183929920513618,0.031716398844720856,0.03199658087102413,0.03423883486085417


==> anc/betaH_OmegaGW_Ti_3D_v2.dat <==
T_i_NJL,betaHNJL,OmegasPeak_NJL,T_i_PNJL,betaH_PNJL,OmegasPeak_PNJL,T_i_PNJL_Improved,betaH_PNJL_Improved,OmegasPeak_PNJL_Improved
1.0,66293.49920251415,2.0832783934171854e-16,1.0,116471.38219817438,6.744242796305127e-17,1.0,88291.13636753043,1.1738006024366593e-16
1.205689526587291,65041.34861207709,2.164859106914258e-16,1.20653477970836,114225.22066045602,7.016735823951015e-17,1.2066863549416822,86600.8763657558,1.220791604079026e-16
1.4536872345222855,63798.77402200293,2.2503009460248886e-16,1.455726174645901,111996.52153718879,7.301057253310093e-17,1.4560919592024435,84923.68338996216,1.2698428040534702e-16
1.7526954735971625,62565.884491573066,2.3400053722205424e-16,1.7563842594420855,109785.64646329106,7.59919743194094e-17,1.7570462987098894,83259.80661141698,1.3212777420429094e-16
2.1132065758130505,61342.75510402403,2.39990553285261e-16,2.119138695549188,107592.8079922114,7.800790139125216e-17,2.1202037936540106,81609.39478601662,1.355899923420176e-16
2.5478710359731873,60129.44531553449,2.497769160285053e-16,2.5568145392059005,105418.14940619023,8.126219718685746e-17,2.5584209874978843,79972.5500799372,1.4120133692503194e-16
3.0719414231679822,58926.007583557985,2.6008511327024694e-16,3.0848856668159232,103261.78214161021,8.469286658553894e-17,3.0872116958101214,78349.3532920271,1.4711463466220635e-16
3.703807600203293,57732.491423991574,2.7095069635749134e-16,3.722021848437228,101123.80332999838,8.831255480632319e-17,3.725296228150445,76739.8756737996,1.533512649031104e-16
4.4656420320595185,56548.94532406352,2.8241157105756705e-16,4.490748810973913,99004.30402840237,9.21345644412242e-17,4.495264126624858,75144.18447157143,1.5993375403659608e-16
5.384177827542149,55375.417645580375,2.93639665943928e-16,5.41824462737399,96903.37308458911,9.58893997150176e-17,5.424373883457053,73562.34552716019,1.6639386942611007e-16
6.491646815951082,54211.95705509677,3.0637880763400866e-16,6.5373005878946815,94821.09895957586,1.0014718669135362e-16,6.545517949269649,71994.4245055585,1.737204821693237e-16
7.826910576295954,53058.612735302966,3.1984324176084847e-16,7.887480524702844,92757.5705963348,1.0465263044351116e-16,7.898387195409548,70440.48747863068,1.8146972859778992e-16
9.436824107375328,51915.43449038155,3.34084253074636e-16,9.516519577326324,90712.87784071144,1.0942361644935431e-16,9.530876054746805,68900.60121205362,1.896718754675925e-16
11.377879990508893,50782.47280471806,3.464828833126329e-16,11.482011851819715,88687.1116582003,1.136026426064717e-16,11.50077808590338,67374.83330748566,1.968403154184926e-16
13.718190739323676,49659.778879890735,3.6232634935716354e-16,13.853446640244078,86680.36424997717,1.1892359177532652e-16,13.87783198747193,65863.25228589062,2.059790876679931e-16
16.539878898129324,48547.40466201368,3.7912065798367223e-16,16.714665190288407,84692.72913157036,1.2457107866670896e-16,16.74619049545558,64365.92763981289,2.1567381275115085e-16
19.941958758496664,47445.40286524454,3.9693665798608047e-16,20.166824883263615,82724.301187353,1.2667187040368182e-16,20.207399568120344,62882.9298709794,2.1922034719215295e-16
24.043810814755126,46353.826994856485,4.034365201299797e-16,24.331975617945538,80775.17671891564,1.3285887345997047e-16,24.383993327705266,61414.33052660163,2.298301261806962e-16
28.989370878596493,45272.7313704152,4.2293439625008165e-16,29.357374842067106,78845.45349495698,1.3944183498518304e-16,29.42383202753096,59960.2022322964,2.4111277548252223e-16
34.9521808506784,44202.17114945169,4.4366911470925134e-16,35.420693787889185,76935.2307945399,1.4645219278546455e-16,35.50533661771767,58520.618725255306,2.531212358301571e-16
42.14147838304782,43142.20235392449,4.657381114275746e-16,42.73629897648815,75044.60946129123,1.5392437435504413e-16,42.84380522421115,57095.654892142506,2.659134369124209e-16
50.80953912134548,42092.88189708479,4.790142308669072e-16,51.56283107114776,73173.69195210551,1.5850968466236072e-16,51.69903515783477,55685.38680388747,2.73705330850877e-16
61.260529169333466,41054.267612647425,5.035575590612966e-16,62.212349027566646,71322.58239243155,1.6684439396579025e-16,62.3845202886095,54289.89175680861,2.879570965996796e-16
73.86117841266059,40026.41828518594,5.297516017385489e-16,75.06136282911473,69491.38663481006,1.7575341895503242e-16,75.27854939184763,52909.248313693766,3.0318140032648884e-16
89.05364923354014,39009.393682878144,5.577342785374614e-16,90.56414486563521,67680.21231892155,1.8528587495548256e-16,90.83759837094604,51543.53634764811,3.1946060818445734e-16
107.37105218525772,38003.254592339785,5.824928155453851e-16,109.26879057493522,65889.1689363073,1.9377783338209932e-16,109.61249046989339,50192.837089798886,3.339247939667472e-16
129.45615307842263,37008.0628546336,6.142419157859343e-16,131.8365961653284,64118.36789666017,2.046290260852902e-16,132.26789658119543,48857.23317624727,3.5243125596804466e-16
156.08392791893533,36023.88140414739,6.482628690914995e-16,159.06543851183451,62367.922599343765,2.162766323065639e-16,159.60586600136614,47536.808701542046,3.7228206121475866e-16
188.18875716046588,35050.774308636435,6.847576968288244e-16,191.91798381408992,60637.94850639224,2.287932226691212e-16,192.59422067249912,46231.64927029627,3.935984521450896e-16
226.89721352985288,34088.806812138115,7.217921679721974e-16,231.55572232320557,58928.563220484684,2.4153721858740343e-16,232.40081812613198,44941.84205565793,4.1527331758186412e-16
273.5675939647836,33138.04537943345,7.638041065162542e-16,279.380032423439,57239.88656529869,2.5599898110612203e-16,280.4348961100868,43667.475856807105,4.3986518377330795e-16
329.83758285702436,32198.557742602618,8.09026836079683e-16,337.0817258749284,55572.040668984424,2.715958164161025e-16,338.3969625855301,42408.64116146093,4.663661827368947e-16
397.6817191255819,31270.41295057347,8.577654172314008e-16,406.70082587222055,53925.15005332052,2.884383756438556e-16,408.3389973056702,41165.430209312806,4.949603939861968e-16
479.48068366494255,30353.681419458488,9.103596965599138e-16,490.6986913509477,52299.34172321079,3.066502481924304e-16,492.7370962393207,39937.93705949154,5.258531856186706e-16
578.1048384957355,29448.4349861564,9.66765753052413e-16,592.0450374722961,50694.74526138881,3.262269278413766e-16,594.5791306055748,38726.25765906963,5.590293827965253e-16
697.0149490437452,28554.746964092876,1.0282271435385112e-15,714.3229288640646,49111.4929277049,3.4759972466703677e-16,717.470523834835,37530.489916343315,5.952196075089492e-16
840.3836239368184,27672.692200363643,1.0948203755796755e-15,861.8554576176346,47549.719759177744,3.708085786961303e-16,865.7618911843566,36350.73377435887,6.344820390647814e-16
1013.2417336960939,26802.347136287466,1.1669326231004272e-15,1039.8585846971405,46009.56367611164,3.960000195057954e-16,1044.7030607206689,35187.0912893301,6.770561717644274e-16
1221.65494621853,25943.7898693414,1.245445134959971e-15,1254.6255484154112,44491.165590961675,4.2349069214341434e-16,1260.628928337443,34039.66671025596,7.234705187937858e-16
1472.9365737592411,25097.100217869473,1.3308966961683474e-15,1513.7493596738686,42991.78382275353,4.535451280466643e-16,1521.183726469547,32908.566562070126,7.740580036268778e-16
1775.9042003088866,24262.359788227037,1.4240503980272189e-15,1826.391250207782,41518.031076935906,4.863153048560549e-16,1835.591646090143,31791.88146575258,8.293903456066474e-16
2141.189094534802,23438.064346596704,1.5259292240917297e-15,2203.6045647307246,40066.36695912569,5.221772495867429e-16,2214.9833925819175,30694.257502962795,8.89741014162728e-16
2581.6092657235367,22627.861574241928,1.6371589568505e-15,2658.7255480717213,38636.95576813592,5.615288491990739e-16,2672.790236251036,29613.210509309087,9.558877307421166e-16
3112.619253423573,21829.801478331312,1.7590504794461169e-15,3207.8448434477027,37230.70099715966,6.047494029021307e-16,3225.219507705481,28548.864740285713,1.028490273848606e-15
3752.8524341067564,21043.979393482503,1.8928758889267824e-15,3870.3763715277723,35845.99226262844,6.523740262177712e-16,3891.8283716399305,27501.831015097032,1.108293169324378e-15
4524.774874630135,20270.886288642872,2.040010487751854e-15,4669.743702809702,34484.12161796541,7.049195232915757e-16,4696.216191832811,26471.053091312046,1.1962871475823917e-15
5455.473676506879,19509.664099049318,2.20230918839092e-15,5634.2081897640055,33145.25828360738,7.630184858258726e-16,5666.859998540845,25457.416563355404,1.2934487246595373e-15
6577.607474337004,18761.018580264466,2.3815793055378628e-15,6797.8681370679515,31829.575624255373,8.274012608866409e-16,6838.12263560408,24461.04949362379,1.400966344380277e-15
7930.552441810404,18025.048352657173,2.5800314397917506e-15,8201.86433524376,30537.25129690764,8.98913678575564e-16,8251.469277801298,23482.083098028157,1.520213671339897e-15
9561.784019142075,17301.854542079225,2.800222635730227e-15,9895.834578921183,29268.4674030163,9.785384861969493e-16,9956.935385743316,22520.651858351128,1.6527834714745492e-15
11528.54284736934,16591.540873324564,3.0451201458711115e-15,11939.668593709053,28023.410644538973,1.0674213703375495e-15,12014.89806701247,21576.89363824549,1.8005286386878265e-15
13899.843367886015,15894.213766501727,3.318178734139005e-15,14405.625416501562,26802.27248351657,1.1669026841412993e-15,14498.213553479129,20650.949801522584,1.9656120822662913e-15
16758.895569863995,15209.98243622536,3.623434790708134e-15,17380.88808845988,25605.24930478874,1.2785563033231875e-15,17494.79646601381,19742.96533353504,2.150567652516556e-15
20206.024865755175,14538.958993437847,3.9656214203116195e-15,20970.645980945577,24432.5425815136,1.404237434394116e-15,21110.732178020855,18853.088964596755,2.3583748847630424e-15
24362.1925546034,13881.258549756332,4.350309826567996e-15,25301.813728962203,23284.35904212822,1.5461417240406337e-15,25474.032462046045,17981.47329530178,2.5925511302110227e-15
29373.24040778815,13236.999323980228,4.7840838367715776e-15,30527.518253695336,22160.910838474658,1.7068787129227565e-15,30739.167377292404,17128.27492304396,2.8572656804486528e-15
35415.0083216008,12606.302750394578,5.274756419381379e-15,36832.51251126528,21062.415712599868,1.8895636011881993e-15,37092.533836447285,16293.654568588368,3.157481868062543e-15
42699.50461735586,11989.293588043372,5.831639712692869e-15,44439.70736888482,19989.097161182166,2.0979325300623517e-15,44759.05445065355,15477.777201680514,3.4991349603732302e-15
51482.34550761165,11386.100030319854,6.465883646573105e-15,53618.05254062148,18941.184594383412,2.3364882528068552e-15,54010.14026569548,14680.812164121538,3.88935612689099e-15
62071.72478267554,10796.853813550339,7.190903036099187e-15,64692.04521048994,17918.913485973273,2.610685335544766e-15,65173.29928710101,13902.933287889458,4.336756093173991e-15
74839.22846768073,10221.690323097615,8.022919529363339e-15,78053.20251692183,16922.525510825442,2.9271671326624003e-15,78643.73095627519,13144.319006095167,4.851786633519319e-15
90232.87394135613,9660.74869493153,8.981653677064127e-15,94173.90350428618,15952.268663817295,3.294071066464266e-15,94898.31704664216,12405.152452736442,5.447204290558036e-15
108792.83106496443,9114.17191008654,1.0091214627931239e-14,113624.08991882039,15008.397353746761,3.721424704853993e-15,114512.50428711265,11685.621547370289,6.138669342873545e-15
131170.37698280788,8582.106878664034,1.1381251947480122e-14,137091.4162997667,14091.172463242208,4.221663507461329e-15,138180.6763934599,10985.919058753307,6.945525100584966e-15
158150.7497266782,8064.704509002081,1.2888457866062835e-14,165405.56176514624,13200.861363894619,4.810312984860209e-15,166740.73672060014,10306.242640524106,7.891819603350608e-15
190680.70256738385,7562.119756598987,1.465854192763422e-14,199567.56302684845,12337.74217329427,5.506891175758526e-15,201203.77181367154,9646.794829916904,9.00765597685764e-15
229901.7260078007,7074.511645782711,1.6748848080522485e-14,240785.2056935326,11502.083926505064,6.336140672216641e-15,242789.84601035758,9007.785508364208,1.0330986699959286e-14
277190.10319194646,6602.044980163555,1.923184354512524e-14,290515.7251084788,10694.180807627215,7.329643131367673e-15,292971.1942990905,8389.42017623625,1.1910060913836702e-14
334205.2042921804,6144.882261527678,2.2199885931529323e-14,350517.32639557257,9914.324431205796,8.528086999458792e-15,353524.3425516813,7791.920283864667,1.3806667734903915e-14
402947.714546048,5703.1978187696,2.5771577554550606e-14,422911.34518664586,9162.811757676898,9.984362630876968e-15,426593.0002968426,7215.506409860964,1.6100680847269757e-14
485829.83919045475,5277.166048802897,3.010068338560248e-14,510257.2467009354,8439.944373177277,1.1767892881867446e-14,514763.9525718326,6660.403004678528,1.88963036404072e-14
585759.9488155193,4866.964758591724,3.5388444360463065e-14,615643.114742908,7746.027495694892,1.3970752744235362e-14,621158.6375842784,6126.837785071321,2.233084262589058e-14
706244.6353811797,4472.774718237363,4.19009458000394e-14,742794.8298253024,7081.368637638755,1.6716427480242735e-14,749543.6522271137,5615.04090591866,2.6587164710941036e-14
851511.7600875489,4094.779037775571,4.9993890231207404e-14,896207.7963717807,6446.275834804955,2.017251769699865e-14,904464.0975756128,5125.243851970249,3.1911616805979413e-14
1026658.8109034661,3733.1623207057087,6.014840668040398e-14,1081305.87616834,5841.055325158572,2.456943872780373e-14,1091404.4850791334,4657.677975285171,3.864016368368706e-14
1237831.7756848717,3388.1095332073583,7.302355820200137e-14,1304633.1471001247,5266.008527253052,3.0228372058020017e-14,1316982.899867142,4212.5725824575375,4.723708412175797e-14
1492440.8076201994,3059.804509719634,8.953452094562662e-14,1574085.2667366716,4721.428125245543,3.760374591169188e-14,1589185.29496121,3790.152447983333,5.835317861167844e-14
1799420.2507991532,2748.427992209682,1.1097091036226046e-13,1899188.6205443072,4207.593014022435,4.734895781324266e-14,1917648.2109036632,3390.634595183908,7.291483498441332e-14
2169542.150317612,2454.1550709136795,1.3917905163933303e-13,2291437.1239130474,3724.7617916693675,6.042002040892345e-14,2313999.929675778,3014.224142530068,9.22628332519343e-14
2615794.248127616,2177.1518573813896,1.7684811306468213e-13,2764698.585515989,3273.1644057714766,7.824241297151693e-14,2792272.140475777,2661.1089593942233,1.183729744832472e-13
3153835.7286747457,1917.5711750118544,2.279685251379908e-13,3335704.998835545,2852.9914641875357,1.0298570122321795e-13,3369396.6911959215,2331.4528102916383,1.542142890037987e-13
3802546.706639932,1675.5469971128714,2.985827044863255e-13,4024644.0959421233,2464.380611958844,1.380264468261028e-13,4065805.0116517763,2025.3865904107079,2.043440583752412e-13
4584690.738554765,1451.1872980318576,3.9804386827772894e-13,4855873.077702086,2107.399261280751,1.8874881254011144e-13,4906151.429413701,1742.9971703740778,2.7592084469443355e-13
5527713.606117234,1244.564911842997,5.411812851139557e-13,5858779.754097036,1782.0228596483225,2.639680312654094e-13,5920185.985151139,1484.3132826390445,3.8047552710101155e-13
6664706.400869618,1055.7059232935303,7.521283493275821e-13,7068821.539969274,1488.107831069297,3.7853764049622263e-13,7143807.646998869,1249.2878142930983,5.370971740847201e-13
8035566.705307765,884.5750652476848,1.071293546562675e-12,8528779.03952453,1225.3583977229623,5.582794115914977e-13,8620335.209961575,1037.775857983542,7.783425058923376e-13
9688398.616783122,731.057600746246,1.5684644564478784e-12,10290268.539634015,993.2868074293954,8.496274599833269e-13,10402040.872883985,849.5079799261176,1.1615634806085826e-12
11681200.74165821,594.9372880114923,2.368293353706513e-12,12415566.885607181,791.167251402011,1.3391871405936317e-12,12552000.78485476,684.0585027289771,1.7913951087823333e-12
14083901.392181007,475.87036740518846,3.701694307174595e-12,14979813.257280484,617.9852242319452,2.1949351438812464e-12,15146328.074301513,540.809339609755,2.8660879206729564e-12
16980812.40204078,373.35622218952136,6.013552240004645e-12,18073665.68844526,472.38656447575374,3.756494878112846e-12,18276867.414729785,418.91127491617607,4.776763900486359e-12
20473587.66608416,286.70663931274225,1.0197703364192954e-11,21806506.24993087,352.63408530845993,6.741077156442477e-12,22054446.520432673,317.24678432270616,8.328818874253592e-12
24684790.22066442,215.01759184872196,1.8131339417295543e-11,26310308.214469288,256.58424176851037,1.2732623991678038e-11,26612799.681997202,234.40155893641753,1.525656921263695e-11
29762193.035059486,157.15011344531084,3.394286347335095e-11,31744301.92560379,181.70021484555963,2.5390250952198843e-11,32113302.24306234,168.65534904998293,2.946983033317363e-11
35883964.430640385,111.72951850499936,6.714938209133494e-11,38300604.33080399,125.11810124412575,5.354730092887626e-11,38750683.62882141,118.0050551994674,6.019724979272991e-11
43264920.08645401,77.17335822896413,1.4074827365142842e-10,46211011.2089637,83.77531629581888,1.1943888009587667e-10,46759921.179560885,80.23141862852133,1.3022337067625775e-10
52164061.01687374,51.755620446931694,3.1294126693939454e-10,55755192.229107514,54.59272700756157,2.812602106606624e-10,56424558.84552465,53.0121945576109,2.982814933050681e-10
62893662.032304965,33.705730997300314,7.37853895094359e-10,67270578.57374357,34.678596700637144,6.97035415966369e-10,68086745.24249868,34.06900473338544,7.222024906416405e-10
75830229.60107088,21.327123184595166,1.842949012922222e-09,81164292.7003257,21.50620466409611,1.8123844448899446e-09,82159346.43651359,21.317964397560402,1.8445329168157794e-09
91427713.62872078,13.108095845601728,4.878638722386783e-09,97927542.0133722,13.021577506000153,4.943683676971993e-09,99140562.27586739,12.986706064401723,4.970268528904539e-09
110233436.7619706,7.796206335645146,1.3791491167245063e-08,118152985.33048531,7.663611928045643,1.4272855389437451e-08,119631563.71953517,7.670215802019735,1.4248288789351132e-08


==> anc/betaH_Ti_4D_v2.dat <==
T_i_NJL,T_i_PNJL,T_i_IPNJL,betaHNJL,betaH_PNJL,betaH_PNJL_Improved
1.0,1.0,1.0,11302.60360106858,60008.26669188178,29245.035718529452
1.202157823423294,1.20532286307326,1.204666916581686,11098.455255831821,58906.84520851892,28718.15544755598
1.4451834324178314,1.4528032042471206,1.4512223799064266,10895.819104641316,57813.26193285412,28194.970018375487
1.7373385695628252,1.7510969176251454,1.7482395896762108,10694.702573529345,56727.60479070519,27675.50861365829
2.0885551533349846,2.110637150270701,2.1060463959412727,10495.112674321728,55649.9372970873,27159.79517469431
2.510772917232689,2.5439992128730675,2.5370844179765455,10297.05627049188,54580.31183903988,26647.851339166427
3.0183453052906035,3.0663404149162856,3.0563416629112465,10100.540203819797,53518.775932401615,26139.697827967866
3.62852742254807,3.6959302080641447,3.6818736870794337,9905.57135520645,52465.37516958632,25635.355101042172
4.362062628522122,4.454789180102825,4.435431421857224,9712.156674067373,51420.15461139123,25134.843668038684
5.243887715140246,5.369459248949317,5.343217494678266,9520.30319298008,50383.15944571709,24638.184237133606
6.303980641909149,6.471931995098786,6.436797343939386,9330.018035328141,49354.43530431211,24145.397786932313
7.578379647380081,7.800767601947905,7.754196808984648,9141.308419712323,48334.02841626771,23656.5056030571
9.110408381969826,9.402443540148978,9.341224360447082,8954.181662915858,47321.98568738285,23171.529297781657
10.952148710966178,11.332980167697047,11.253063947397518,8768.645182241973,46318.35474525888,22690.490822362684
13.16621125618334,13.659900102881071,13.556193847607904,8584.706497643454,45323.18396697862,22213.412475860085
15.827863866464634,16.464589901299334,16.33069824298143,8402.37323383292,44336.5225020155,21740.316912857837
19.027590375149323,19.845146639161197,19.6730518979984,8221.653122513482,43358.42029187239,21271.227150902323
22.874166630379527,23.919808965222458,23.69947476971322,8042.554004729285,42388.92808927089,20806.16657812625
27.49835836899879,28.83109262612737,28.549973195435875,7865.08383338887,41428.09747875791,20345.158961373927
33.057366644589315,34.75077510965418,34.393208177835525,7689.250675990675,40475.980898276335,19888.228454992888
39.740171933565286,41.885903749183356,41.432360046945135,7515.06271752817,39532.6316617978,19435.399610282617
47.77395859412231,50.48603742937669,49.91219342445564,7342.528263644074,38598.103984810456,18986.697385773907
57.43183807982464,60.851975179600075,60.12756815246769,7171.655743975323,37672.45301099105,18542.14715832368
69.04213346124102,73.34627694713852,72.4336921277884,7002.453715750952,36755.734840937184,18101.774735104085
82.99954088626608,88.40594452568926,87.25847255221001,6834.93086762753,35848.006563188894,17665.60636652051
99.77854741696635,106.55770616839952,105.11739507509853,6669.096023760395,34949.326287698685,17233.66876019294
119.94956138711812,128.43643948141457,126.63144820421779,6504.958148153992,34059.753181353415,16805.989095796176
144.19830363771675,154.807376958674,152.54871625044848,6342.526349247751,33179.34750592063,16382.595041195395
173.3491188424489,186.5928708206903,183.7703916339224,6181.80988480064,32308.170658771884,15963.51476954606
208.39299939998412,224.90465328665354,221.3821110486461,6022.818167015206,31446.285215886055,15548.776977593943
250.52127457533683,271.082720617968,266.6917051033168,5865.5607679728755,30593.75497800054,15138.410905231261
301.1661101647161,326.742200944938,321.2746740647251,5710.047425336724,29750.64501905223,14732.446356231454
362.0491954844752,393.82984512981096,387.02897098133843,5556.288048358124,28917.021737753777,14330.913720305745
435.24027281577156,474.6921164955621,466.2409970998716,5404.292724142528,28092.952912038712,13933.843996477373
523.2274990343682,572.1572609327367,561.6651043602735,5254.071724267749,27278.50775660094,13541.268817827582
629.00203139437,689.6342278756002,676.6193694212212,5105.635511629901,26473.75698330964,13153.220477584793
756.1597129898857,831.2319020163359,815.1009694601071,4958.994747664487,25678.772864993232,12769.731956717935
909.0233147283041,1001.9028160161611,981.9251715822508,4814.160299808575,24893.629302307854,12390.836952948745
1092.7894894748063,1207.6163707217604,1182.8927687639325,4671.143249307453,24118.401893949907,12016.569911229752
1313.705434126885,1455.5676214524924,1424.9917843936194,4529.9548993130775,23353.16801028173,11646.966055841254
1579.28126530933,1754.4289328858524,1716.6404590596956,4390.6067832857525,22598.006870423822,11282.061423973719
1898.5453284774485,2114.6533044445414,2067.9799686948145,4253.1106737268165,21852.99962275261,10921.892900925788
2282.351119752913,2548.8399753204235,2491.227052440273,4117.478591200107,21118.229429298546,10566.498256998308
2743.7462544098807,3072.175096568789,3001.0988117681045,3983.7228136836825,20393.781553742927,10215.916185990503
3298.416025227195,3702.9628832586636,3615.3244519296463,3851.8558862381815,19678.311144565665,9870.18634549683
3965.216629631639,4463.265824303344,4355.261759948459,3721.641209551591,18975.13448178894,9529.349398963857
4766.816192879817,5379.6763420063435,5246.639755263235,3593.6509798116203,18282.488395616998,9192.81833573451
5730.465379091316,6484.246890954566,6320.453336387857,3467.5792541569585,17600.473371843615,8862.056567034984
6888.923787330953,7815.611027479246,7614.041032144787,3343.44064644317,16929.520215775312,8536.288015795026
8281.573625906736,9420.334660308225,9172.383332920295,3221.313058537785,16268.926582283642,8215.56061089403
9955.758524639803,11354.54474387097,11049.666747374347,3101.0589338834375,15619.319210388916,7900.057399537648
11968.392998508882,13685.892379576002,13311.167969814624,2982.7898333265566,14980.803847406254,7589.493854813285
14387.897276962018,16495.918986663066,16035.523674297494,2866.5208259194283,14353.489330294373,7284.139950128018
17296.523274110623,19882.90830202925,19317.464860488602,2752.2673497128926,13737.48772082494,6984.046146950687
20793.15077199516,23965.323960824997,23271.11082965984,2640.0452247913227,13132.914446687948,6689.264383668275
24996.648874174065,28885.952890939803,28033.937328597018,2529.870666635871,12539.888448674294,6399.848139937888
30049.91700345347,34816.89944110682,33771.55684128522,2421.760299801744,11958.532333932062,6115.852503770793
36124.74281892223,41965.60491768869,40683.47724815415,2315.731171880588,11388.972535458855,5837.334241443264
43427.642198921785,50582.10306998983,49010.039092355066,2211.800767704363,10831.33947758873,5564.351870247599
52206.87982226148,60967.765292586795,59040.77267493531,2109.9870237344567,10285.767747234968,5296.965734069569
62760.9090148513,73485.84141763928,71124.46557091449,2010.30834255632,9752.39627033193,5035.238081688142
75448.51777736098,88574.16477285659,85681.29063283389,1912.7836073665294,9231.368492564905,4779.233147635585
90701.02591174592,106760.46587834225,103217.41619539536,1817.4321963141788,8722.832563183514,4529.017235277345
109036.9478923244,128680.83039551838,124342.60650563533,1724.273996507209,8226.94151999775,4284.658801654131
131079.61995095573,155101.94691497087,149791.4243788737,1633.329417438772,7743.853473039829,4046.2285433831835
157578.39061539344,186947.92272378958,180448.77333687668,1544.6194035273056,7273.731783432681,3813.7994826402037
189434.09508074724,225332.6054630363,217380.66737668248,1458.165445369314,6816.745232780867,3587.4470518822263
227729.67942443228,271598.5411604644,261871.29829313734,1373.9895892069005,6373.06817691583,3367.24917549695
273767.0157457598,327363.93123805174,315467.6894560369,1292.114443967153,5942.880675727196,3153.286345949455
329111.15977401304,394579.2308667666,380033.4887381523,1212.563185076458,5526.369559985963,2945.641691204269
395643.555498244,475595.36825757526,457813.77107597113,1135.3595540321571,5123.723814441706,2744.40195547448
475625.9955292219,573245.9709326024,551513.1039707243,1060.5282174079089,4735.143151478618,2549.6532383674976
571777.5115489464,690946.4749296955,664389.5904148064,988.0930794224356,4360.83061925419,2361.4886275711865
687366.8087660696,832813.5833926358,800368.1592939745,918.0801903791653,4000.994796245826,2180.0020019258063
826323.3867196332,1003809.2527411135,964177.0425868327,850.5153804963231,3655.8493767050404,2005.2899058927042
993371.1240226384,1209914.2424933494,1161512.184931927,785.424930094494,3325.6125296918563,1837.4514090586244
1194188.8683066077,1458337.2988351963,1399235.3023940024,722.8355012393456,3010.505961284772,1676.5878764492586
1435603.4906797973,1757767.288358564,1685612.477307227,662.7740444316944,2710.753585902216,1522.8026225662911
1725821.967654507,2118677.1006208663,2030601.5855893113,605.2676740624318,2426.5796816679454,1376.2004130158316
2074710.3802516472,2553689.9488480976,2446198.55091776,550.3435045527011,2158.206364476392,1236.8867655682113
2494129.314957038,3078020.8805469912,2946854.465680682,498.0284367741659,1905.8501639444687,1104.9669867747145
2998337.068604982,3710008.940340178,3549978.0827865214,448.34888138245964,1669.7174193326603,980.544859997483
3604474.3642835426,4471758.597998218,4276541.150923006,401.3304019657722,1449.9981329388263,863.7208748901452
4333147.056352171,5389912.876311671,5151807.641917106,356.9972562630894,1246.8578222434378,754.5898559320408
5209126.633837376,6496585.219791417,6206212.22681025,315.3718079866232,1060.4268039428277,653.2378078707477
6262192.336070245,7830482.697318419,7476418.546923068,276.47377486194307,890.7862353671811,559.7377492044963
7528143.508588249,9438259.823977446,9006594.077995928,240.3192703546869,737.9501624174267,474.1442537719328
9050016.614702642,11376150.353465825,10849945.916842235,206.91958739796664,601.8428399999294,396.48637277120736
10879548.27547557,13711934.114791315,13070570.892720398,176.27966296331016,482.2708117155845,326.7585829596448
13078934.074674353,16527307.685512185,15745684.335295795,148.39615418608625,378.8898498269318,264.9094355251364
15722942.919907294,19920741.81839421,18968304.99766935,123.25505334135335,291.168126185541,210.82772440347995
18901458.838404432,24010925.563090146,22850489.494323336,100.82877633551155,218.34920968276177,164.32635169129657
22722536.616701238,28940917.544742756,27527228.721508663,81.07268779527033,159.4217844364124,125.12476925994562
27316075.161789697,34883149.59499643,33161141.74597869,63.92109145307194,113.10686656493704,92.83205288140088
32838233.46096418,42045457.742853954,39948130.377456404,49.28283866712606,77.87598341444308,66.93431770114766
39476739.262498654,50678351.50584252,48124191.04501352,37.03691403554769,52.011949963373276,46.791955087604755
47457270.94765425,61083775.7328552,57973620.839184456,27.028653520435668,33.7140375886635,31.65303003059036
57051129.54804163,73625671.45364985,69838903.05941616,19.06759599785715,21.23186238758868,20.687429226489392
68584461.72131406,88742705.11220446,84132616.00603403,12.928200014870484,12.99536901374577,13.040560897670696
82449347.22355324,106963611.40270838,101351779.10794008,8.35435544684516,7.704519114165756,7.896360267270169


==> anc/minimumEvolutionQCD_3D_cutoff.dat <==
T_NJL,NJL_sigma,T_PNJL,PNJL_sigma,PNJL_l,T_IPNJL,IPNJL_sigma,IPNJL_l
0.0,0.9999976688242147,0.0,1.0,0,0.0,1.0,0
0.00038341567506463095,0.9999976688242147,0.00023802624171664075,1.0,6.042693620876741e-06,0.0004638355975678539,1.0,0.000404827150271286
0.0007668313501292619,0.9999976688242147,0.0004760524834332815,1.0,6.049046853225585e-06,0.0009276711951357078,1.0,9.894717101170188e-05
0.0011502470251938928,0.9999976688242147,0.0007140787251499222,1.0,6.0554107194235725e-06,0.0013915067927035617,1.0,1.983872062890755e-05
0.0015336627002585238,0.9999976688242147,0.000952104966866563,1.0,6.06178525986084e-06,0.0018553423902714155,1.0,4.328588794804569e-05
0.0019170783753231547,0.9999976688242147,0.0011901312085832037,1.0,6.0681705156668145e-06,0.0023191779878392695,1.0,4.240627433616584e-05
0.0023004940503877857,0.9999976688242147,0.0014281574502998445,1.0,6.074566527828012e-06,0.0027830135854071234,1.0,3.688479543039001e-06
0.002683909725452417,0.9999976688242147,0.0016661836920164852,1.0,6.080973337951619e-06,0.003246849182974977,1.0,5.284175019789377e-06
0.0030673254005170476,0.9999976688242147,0.001904209933733126,1.0,6.087390987625659e-06,0.003710684780542831,1.0,1.1965884165645443e-05
0.0034507410755816783,0.9999976688242147,0.0021422361754497667,1.0,6.093819518599655e-06,0.004174520378110685,1.0,5.3143189129301244e-06
0.0038341567506463095,0.9999976688242147,0.0023802624171664075,1.0,6.100258973028007e-06,0.004638355975678539,1.0,5.652276344830026e-06
0.004217572425710941,0.9999976688242147,0.0026182886588830482,1.0,6.1067093931082584e-06,0.005102191573246393,1.0,5.828310836944184e-06
0.004600988100775571,0.9999976688242147,0.002856314900599689,1.0,6.113170821445132e-06,0.005566027170814247,1.0,5.844443618618773e-06
0.004984403775840202,0.9999976688242147,0.0030943411423163297,1.0,6.119643300627806e-06,0.0060298627683821006,1.0,5.860640392242129e-06
0.005367819450904834,0.9999977651384186,0.0033323673840329705,1.0,6.126126873620197e-06,0.006493698365949954,1.0,5.876901708246969e-06
0.005751235125969464,0.9999977569926167,0.0035703936257496112,1.0,6.132621583631618e-06,0.006957533963517808,1.0,5.702328565542816e-06
0.006134650801034095,0.9999977569972176,0.003808419867466252,1.0,6.139127474012747e-06,0.007421369561085662,1.0,5.909619594192451e-06
0.006518066476098726,0.999997668813295,0.004046446109182892,1.0,6.14564458836223e-06,0.007885205158653517,1.0,5.9260770558520865e-06
0.006901482151163357,0.9999977834799357,0.0042844723508995335,1.0,6.152172970523013e-06,0.00834904075622137,1.0,5.7328426361850645e-06
0.007284897826227988,0.9999976836458626,0.004522498592616175,1.0,6.158712664495984e-06,0.008812876353789224,1.0,5.743096067590807e-06
0.007668313501292619,0.9999976688410669,0.004760524834332815,1.0,6.165263714660991e-06,0.009276711951357078,1.0,5.753391012262716e-06
0.00805172917635725,0.9999977058045457,0.004998551076049455,1.0,6.1718261654693756e-06,0.009740547548924932,1.0,5.763727747503163e-06
0.008435144851421881,0.9999976836434988,0.0052365773177660965,1.0,6.178400061670324e-06,0.010204383146492786,1.0,5.774106546324746e-06
0.008818560526486512,0.9999976836538863,0.005474603559482738,1.0,6.184985448286111e-06,0.01066821874406064,1.0,5.784527705287519e-06
0.009201976201551143,0.999997700726326,0.005712629801199378,1.0,6.191582370474258e-06,0.011132054341628493,1.0000000000026161,5.794991510549668e-06
0.009585391876615773,0.9999978012227932,0.005950656042916018,1.0,6.198190873735439e-06,0.011595889939196347,0.999999999999957,5.805498250738225e-06
0.009968807551680404,0.9999977058000509,0.0061886822846326595,1.0,6.204811003733352e-06,0.012059725536764201,0.9999999999999787,5.816048225929131e-06
0.010352223226745035,0.999997754500185,0.006426708526349301,1.0,6.211442806377612e-06,0.012523561134332055,0.999999999997306,5.826641733084542e-06
0.010735638901809667,0.9999977480119556,0.006664734768065941,1.0,6.218086327847171e-06,0.012987396731899909,1.0000000000027667,5.837279082993479e-06
0.011119054576874298,0.9999977032656904,0.006902761009782581,1.0,6.2247416145649475e-06,0.013451232329467763,0.9999999999973651,5.8479605938198875e-06
0.011502470251938929,0.9999977347453084,0.0071407872514992225,1.0,6.23140871311463e-06,0.013915067927035616,1.0000000000026303,5.858686594482012e-06
0.01188588592700356,0.9999977257357996,0.007378813493215864,1.0,6.238087670483679e-06,0.01437890352460347,1.0000000000000262,5.869457424059524e-06
0.01226930160206819,0.9999976836756789,0.007616839734932504,1.0,6.244778533710237e-06,0.014842739122171324,0.9999999999974064,5.8802734591010746e-06
0.012652717277132821,0.9999976389926634,0.007854865976649144,1.0,6.251481350242954e-06,0.015306574719739178,0.9999999999921384,5.891135095547657e-06
0.013036132952197452,0.9999977006893757,0.008092892218365785,1.0,6.258196167692788e-06,0.015770410317307033,0.9999999999973719,5.902042764958486e-06
0.013419548627262082,0.9999976836079294,0.008330918460082427,1.0,6.2649230339481195e-06,0.016234245914874885,0.9999999999919306,5.912996955846123e-06
0.013802964302326713,0.9999977494455274,0.008568944701799067,1.0,6.2716619971127195e-06,0.01669808151244274,0.9999999999944243,5.923998208321097e-06
0.014186379977391346,0.9999977030692153,0.008806970943515707,1.0,6.278413105592453e-06,0.017161917110010593,0.9999999999889435,5.935047137452614e-06
0.014569795652455976,0.9999977054668224,0.00904499718523235,1.0,6.285176408040446e-06,0.01762575270757845,1.0000000000018654,5.946144443833812e-06
0.014953211327520607,0.999997717522816,0.00928302342694899,1.0,6.291951953323101e-06,0.0180895883051463,0.9999999999986925,5.957290925428514e-06
0.015336627002585238,0.9999977074121265,0.00952104966866563,1.0,6.298739790618211e-06,0.018553423902714156,0.999999999995066,5.968487495311947e-06
0.01572004267764987,0.9999976673167122,0.00975907591038227,1.0,6.305539969297212e-06,0.01901725950028201,1.0000000000016893,5.97973519680025e-06
0.0161034583527145,0.9999977034186542,0.00999710215209891,1.0,6.312352539074357e-06,0.019481095097849864,0.9999999999970415,5.991035217276917e-06
0.016486874027779132,0.9999977046540173,0.010235128393815553,1.0,6.319177549855421e-06,0.019944930695417716,0.9999999999993221,6.002388902138078e-06
0.016870289702843762,0.9999977309771034,0.010473154635532193,1.0000000000026161,6.326015051847046e-06,0.02040876629298557,0.9999999999923664,6.013797772593763e-06
0.017253705377908393,0.999997764449479,0.010711180877248833,1.0000000000026161,6.332865095520139e-06,0.020872601890553424,1.0000000000043836,6.415747711027577e-06
0.017637121052973024,0.9999977559271513,0.010949207118965475,1.0000000000026161,6.33972773157643e-06,0.02133643748812128,0.999999999995608,6.434394837632779e-06
0.018020536728037655,0.9999977053819886,0.011187233360682116,1.0000000000026161,6.346603011034616e-06,0.02180027308568913,0.9999999999943089,4.393027110275018e-06
0.018403952403102285,0.9999976212901842,0.011425259602398756,0.999999999999957,6.353490985138453e-06,0.022264108683256987,0.9999999999961416,4.411875126278793e-06
0.018787368078166916,0.9999976480324221,0.011663285844115396,0.9999999999999787,6.360391705453e-06,0.02272794428082484,0.9999999999922607,6.490942901953574e-06
0.019170783753231547,0.9999977516854548,0.011901312085832037,0.9999999999999787,6.367305223756452e-06,0.023191779878392695,0.9999999999957497,7.2000813520357634e-06
0.019554199428296178,0.9999976479394992,0.012139338327548679,1.0000000000026474,6.374231592176127e-06,0.023655615475960547,0.9999999999911107,8.139395523832081e-06
0.01993761510336081,0.999997592111819,0.012377364569265319,0.999999999997306,6.381170863053724e-06,0.024119451073528402,0.999999999986054,1.0053015150067717e-05
0.02032103077842544,0.9999976547434286,0.01261539081098196,1.000000000002691,6.3881230890429785e-06,0.024583286671096254,0.9999999999742414,1.230717471598172e-05
0.02070444645349007,0.9999975211714173,0.012853417052698601,1.0000000000000204,6.395088323061524e-06,0.02504712226866411,0.9999999999634874,1.4912582734525553e-05
0.0210878621285547,0.9999974703520471,0.013091443294415242,1.000000000000026,6.402066618330985e-06,0.025510957866231962,0.9999999999456282,1.8017333791021164e-05
0.021471277803619335,0.9999974580670141,0.013329469536131882,0.9999999999946585,6.40905802834336e-06,0.025974793463799817,0.9999999999211286,2.1522561288084467e-05
0.021854693478683965,0.9999973821052905,0.013567495777848522,1.0000000000026414,6.416062606907619e-06,0.02643862906136767,0.9999999998863475,2.5645735370764678e-05
0.022238109153748596,0.9999972263987233,0.013805522019565163,0.999999999997266,6.423080408083092e-06,0.026902464658935525,0.9999999998352544,3.036585281842391e-05
0.022621524828813227,0.9999971258326775,0.014043548261281805,0.9999999999973906,6.430111486284224e-06,0.027366300256503377,0.9999999997649824,3.5593115279826805e-05
0.023004940503877858,0.9999970043767783,0.014281574502998445,0.9999999999974295,6.437155896178204e-06,0.027830135854071233,0.9999999996702912,4.169707485525653e-05
0.02338835617894249,0.9999967706126581,0.014519600744715085,0.9999999999973183,6.444213692749688e-06,0.028293971451639085,0.9999999995282428,4.858809987553497e-05
0.02377177185400712,0.9999965696592779,0.014757626986431727,1.0000000000052316,6.451284931316119e-06,0.02875780704920694,0.9999999993529289,5.593088380465746e-05
0.02415518752907175,0.99999630220629,0.014995653228148368,0.9999999999999696,6.458369667490817e-06,0.029221642646774793,0.9999999991079327,6.4607844787727e-05
0.02453860320413638,0.9999960359943803,0.015233679469865008,1.000000000002578,6.4654679572492054e-06,0.029685478244342648,0.999999998775106,7.427920917621984e-05
0.02492201887920101,0.9999955637629696,0.015471705711581648,1.0000000000000095,6.472579856859284e-06,0.030149313841910504,0.9999999983491129,8.501801662130336e-05
0.025305434554265642,0.9999951502414218,0.01570973195329829,0.9999999999973395,6.479705422943678e-06,0.030613149439478356,0.9999999977773766,9.582752021448362e-05
0.025688850229330273,0.9999946858149351,0.01594775819501493,1.0000000000026728,6.486844712502447e-06,0.03107698503704621,0.9999999970619508,0.00010895046261484847
0.026072265904394903,0.99999414099152,0.01618578443673157,0.9999999999972853,6.4939977828701085e-06,0.03154082063461407,0.9999999961112346,0.00012337406055098506
0.026455681579459534,0.9999934196756063,0.01642381067844821,0.9999999999973235,6.501164691762404e-06,0.03200465623218192,0.9999999949166289,0.0001391771432449326
0.026839097254524165,0.9999925165016991,0.016661836920164853,0.9999999999973851,6.508345497304286e-06,0.03246849182974977,0.9999999933922408,0.0001570493288114695
0.027222512929588796,0.9999915874268419,0.016899863161881492,0.9999999999998122,6.515540257981031e-06,0.03293232742731762,0.9999999914732449,0.0001758131575848145
0.027605928604653426,0.9999904907434604,0.017137889403598134,1.0000000000024776,6.522749032767174e-06,0.03339616302488548,0.9999999890815671,0.00019622429293763123
0.02798934427971806,0.9999891902686838,0.017375915645314776,0.9999999999998783,6.529971881024243e-06,0.033859998622453334,0.9999999861019415,0.00021841909760342098
0.02837275995478269,0.9999878814751958,0.017613941887031415,0.9999999999971012,6.537208862589034e-06,0.034323834220021186,0.9999999824172381,0.00024241134643419423
0.028756175629847322,0.9999861966347615,0.017851968128748057,0.9999999999998178,6.544460037784737e-06,0.03478766981758904,0.9999999778845612,0.00026989675420686503
0.029139591304911953,0.9999843676500321,0.0180899943704647,0.9999999999995411,6.551725467438263e-06,0.0352515054151569,0.9999999723386394,0.0002976355468717194
0.029523006979976583,0.9999822800414614,0.018328020612181337,0.9999999999943673,6.559005212914593e-06,0.03571534101272475,0.999999965601081,0.00032741964213778675
0.029906422655041214,0.9999799795001751,0.01856604685389798,1.0000000000048939,6.566299336133348e-06,0.0361791766102926,0.9999999574278687,0.00035933449048522465
0.030289838330105845,0.9999773727733658,0.018804073095614618,0.999999999999451,6.573607899590708e-06,0.036643012207860454,0.9999999475923477,0.0003901313567209516
0.030673254005170476,0.9999744335442726,0.01904209933733126,0.999999999996725,6.5809309664332055e-06,0.03710684780542831,0.9999999357399109,0.0004265620597818245
0.031056669680235106,0.9999711395976928,0.019280125579047902,0.9999999999993863,6.5882686004268425e-06,0.037570683402996165,0.9999999217321981,0.00046688657197096046
0.03144008535529974,0.999967628146668,0.01951815182076454,1.0000000000018208,6.595620866073007e-06,0.03803451900056402,0.9999999049953102,0.0005080751137021328
0.03182350103036437,0.9999636421390736,0.019756178062481183,0.9999999999964129,6.602987828556291e-06,0.03849835459813187,0.9999998851899103,0.0005518135474092433
0.032206916705429,0.9999591666957522,0.01999420430419782,1.0000000000067513,6.610369553881502e-06,0.03896219019569973,0.9999998618246486,0.0005981849025167085
0.03259033238049363,0.9999542369557153,0.020232230545914463,1.0000000000012863,6.61776610884304e-06,0.03942602579326758,0.9999998343868102,0.0006472710824674004
0.032973748055558263,0.9999487558980211,0.020470256787631105,0.9999999999931627,6.625177561088759e-06,0.03988986139083543,0.999999802282781,0.0006991609047638421
0.03335716373062289,0.9999428200871006,0.020708283029347744,0.9999999999921492,6.63260397920035e-06,0.040353696988403284,0.9999997648360159,0.0007541700383270121
0.033740579405687525,0.9999363710012085,0.020946309271064386,1.0000000000026696,6.640045432686145e-06,0.04081753258597114,0.9999997213099829,0.0008118979484019507
0.03412399508075215,0.9999292638556933,0.021184335512781028,1.0000000000023046,6.6475019920899175e-06,0.041281368183538995,0.9999996708975074,0.0008726710261266659
0.034507410755816786,0.9999214248481991,0.021422361754497667,0.9999999999993715,6.6549737290218176e-06,0.04174520378110685,0.9999996126904965,0.0009365689074150891
0.034890826430881414,0.9999129093517046,0.02166038799621431,0.9999999999964455,6.662460716193433e-06,0.0422090393786747,0.999999545688286,0.001003672253270483
0.03527424210594605,0.9999036683704853,0.02189841423793095,0.9999999999929277,3.336629595251175e-06,0.04267287497624256,0.9999994687825596,0.001074059073242826
0.035657657781010675,0.9998936321029073,0.02213644047964759,1.000000000000534,3.3441473057635293e-06,0.04313671057381041,0.9999993807891102,0.0011478079226538342
0.03604107345607531,0.9998827513079005,0.02237446672136423,0.9999999999948299,3.35168049201454e-06,0.04360054617137826,0.9999992803668332,0.001224996727625404
0.03642448913113994,0.999871047679247,0.02261249296308087,0.9999999999997038,3.35922923183319e-06,0.044064381768946115,0.999999166078412,0.0013057014950148156
0.03680790480620457,0.9998583021680594,0.022850519204797512,0.9999999999940105,3.3667936044628025e-06,0.044528217366513974,0.999999036339279,0.0013910524996102872
0.037191320481269205,0.9998445244293335,0.023088545446514154,0.9999999999987802,3.3743736906730197e-06,0.044992052964081826,0.9999988894414883,0.0014789936968910681
0.03757473615633383,0.9998297769843334,0.023326571688230793,0.9999999999928131,3.3819695727837805e-06,0.04545588856164968,0.9999987235150811,0.0015706756342669182
0.037958151831398466,0.9998138620135718,0.023564597929947435,0.999999999997266,3.389581334771043e-06,0.04591972415921754,0.9999985365403394,0.0016661717228491097
0.038341567506463094,0.999796784195818,0.023802624171664073,0.9999999999967079,3.3972090623203647e-06,0.04638355975678539,0.9999983263329326,0.0017655549045750762
0.03872498318152773,0.999778451625158,0.024040650413380715,0.9999999999957266,3.4048528429211005e-06,0.04684739535435324,0.9999980905232836,0.0018688973561045254
0.039108398856592355,0.9997588679535989,0.024278676655097357,0.9999999999946432,3.4125127659146016e-06,0.04731123095192109,0.999997826572044,0.0019762704784696164
0.03949181453165699,0.9997378499772438,0.024516702896813996,0.9999999999907482,3.420188922607712e-06,0.04777506654948895,0.9999975317351988,0.0020877449801195392
0.03987523020672162,0.9997155061696427,0.024754729138530638,0.9999999999918667,3.427881406300891e-06,0.048238902147056804,0.9999972030601888,0.0022033910790766323
0.04025864588178625,0.9996915681915346,0.02499275538024728,1.0000000000010971,3.4355903124185704e-06,0.048702737744624656,0.999996837382917,0.0023232779346203584
0.04064206155685088,0.999666179397519,0.02523078162196392,0.999999999996597,3.4433157385522352e-06,0.04916657334219251,0.9999964312715816,0.0024474741492148855
0.04102547723191551,0.999639066278946,0.02546880786368056,0.9999999999891475,3.4510577845484323e-06,0.04963040893976037,0.9999959812302469,0.002575214898291198
0.04140889290698014,0.9996102201552067,0.025706834105397203,0.999999999984211,3.458816552625484e-06,0.05009424453732822,0.9999954832508474,0.0027082825583714535
0.041792308582044774,0.9995796425694456,0.02594486034711384,0.9999999999842825,3.466592147382863e-06,0.05055808013489607,0.9999949332611353,0.002845862456403913
0.0421757242571094,0.9995472018455066,0.026182886588830483,0.9999999999786355,3.4743846759552356e-06,0.051021915732463924,0.9999943268261315,0.0029880209494677176
0.042559139932174035,0.999512889610404,0.026420912830547122,0.9999999999806779,3.482194248057504e-06,0.05148575133003178,0.9999936592837689,0.003134823676482059
0.04294255560723867,0.9994764344689181,0.026658939072263764,0.999999999984801,3.4900209760628197e-06,0.051949586927599635,0.9999929256335569,0.003286336247986138
0.0433259712823033,0.9994380364885095,0.026896965313980406,0.9999999999832508,3.4978649751148358e-06,0.05241342252516749,0.9999921205980038,0.0034426232916190216
0.04370938695736793,0.9993973489886852,0.027134991555697045,0.9999999999730327,3.505726363182846e-06,0.05287725812273534,0.999991238569714,0.0036037492136575667
0.04409280263243256,0.9993544498729856,0.027373017797413687,0.999999999978376,3.5136052611616135e-06,0.0533410937203032,0.999990273599476,0.0037697781610517185
0.04447621830749719,0.999309156371128,0.027611044039130325,0.9999999999723835,3.521501792930243e-06,0.05380492931787105,0.9999892194061716,0.003940774300312524
0.04485963398256182,0.9992615796112257,0.027849070280846967,0.999999999970983,3.5294160854794014e-06,0.0542687649154389,0.9999880693497981,0.0041168009359694845
0.045243049657626454,0.9992113847249517,0.02808709652256361,0.9999999999662357,3.5373482689337604e-06,0.054732600513006754,0.9999868164195751,0.004297921472297199
0.04562646533269108,0.9991586850819903,0.028325122764280248,0.9999999999637518,3.545298476683299e-06,0.05519643611057461,0.9999854532061593,0.004484198742928499
0.046009881007755715,0.9991032159704367,0.02856314900599689,0.9999999999625604,3.553266845448824e-06,0.055660271708142466,0.9999839719209992,0.004675696262050093
0.04639329668282034,0.999045072823998,0.028801175247713532,0.9999999999578277,3.56125351534343e-06,0.05612410730571032,0.9999823643634668,0.004872476632920277
0.04677671235788498,0.9989839663133092,0.02903920148943017,0.9999999999570272,3.5692586299807376e-06,0.05658794290327817,0.9999806218568359,0.005074254069188858
0.047160128032949604,0.9989199290575167,0.029277227731146813,0.9999999999445374,3.577282336544154e-06,0.05705177850084603,0.9999787353770975,0.005281794804556946
0.04754354370801424,0.9988529056095681,0.029515253972863455,0.9999999999378204,3.5853247858418646e-06,0.05751561409841388,0.9999766953617312,0.0054948075283486305
0.047926959383078865,0.9987828121977805,0.029753280214580093,0.999999999936756,3.5933861324360685e-06,0.05797944969598173,0.9999744918290636,0.005713355208131284
0.0483103750581435,0.998709270190017,0.029991306456296735,0.9999999999337853,3.601466534654686e-06,0.058443285293549585,0.9999721142719701,0.005937501167704216
0.04869379073320813,0.9986325505530979,0.030229332698013374,0.999999999903966,3.6095661547269313e-06,0.058907120891117444,0.9999695517211578,0.006167308882704677
0.04907720640827276,0.9985523654824532,0.030467358939730016,0.9999999998953845,4.580317392672825e-06,0.059370956488685296,0.999966792662469,0.006402841993673447
0.049460622083337395,0.998468627478443,0.030705385181446658,0.9999999998881676,4.5934858564000804e-06,0.05983479208625315,0.999963825066655,0.006644164644752638
0.04984403775840202,0.9983813288159258,0.030943411423163297,0.9999999998831187,4.6066862414921954e-06,0.06029862768382101,0.9999606363341728,0.006891341081563543
0.05022745343346666,0.9982902231585361,0.03118143766487994,0.9999999998679012,4.61991883666617e-06,0.06076246328138886,0.9999572133425416,0.007144436427486784
0.050610869108531284,0.9981953595265769,0.03141946390659658,0.999999999856013,4.633183937513918e-06,0.06122629887895671,0.9999535423499326,0.007403515809889178
0.05099428478359592,0.9980965081585926,0.03165749014831322,0.9999999998241755,4.646481846569031e-06,0.061690134476524564,0.9999496090220185,0.007668645374555378
0.051377700458660545,0.9979936833336345,0.03189551639002986,0.9999999997965583,5.933032892067087e-06,0.06215397007409242,0.9999453984457614,0.0079398914854838
0.05176111613372518,0.9978866884807335,0.0321335426317465,0.9999999997774361,5.946397353550858e-06,0.06261780567166027,0.9999408950171577,0.008217321520431907
0.05214453180878981,0.997775412746031,0.03237156887346314,0.9999999997598459,5.959795573715422e-06,0.06308164126922813,0.9999360825185238,0.008501003313810016
0.05252794748385444,0.9976598464089139,0.03260959511517978,0.9999999997366835,5.973227884001964e-06,0.06354547686679599,0.9999309440508019,0.008791005778325766
0.05291136315891907,0.997539884478598,0.03284762135689642,0.9999999997188823,5.986694623337945e-06,0.06400931246436384,0.9999254620628538,0.009087398624188801
0.0532947788339837,0.9974152573061463,0.033085647598613065,0.9999999996908103,6.000196138223557e-06,0.06447314806193169,0.9999196182287552,0.009390252363230997
0.05367819450904833,0.9972859470846516,0.03332367384032971,0.9999999997437117,4.740512613899929e-06,0.06493698365949954,0.9999133935562933,0.009699638727479778
0.054061610184112964,0.9971519266776814,0.03356170008204635,0.9999999997419655,4.7540847499572205e-06,0.0654008192570674,0.9999067682636772,0.010015630519090234
0.05444502585917759,0.9970130085880601,0.033799726323762984,0.9999999995736336,6.765531525185872e-06,0.06586465485463525,0.999899721844449,0.010338301585916244
0.054828441534242225,0.9968691066571894,0.034037752565479626,0.9999999995138741,7.2603432783731394e-06,0.0663284904522031,0.9998922329723393,0.010667727280754498
0.05521185720930685,0.996720002337915,0.03427577880719627,0.9999999994361504,7.784288239694742e-06,0.06679232604977096,0.9998842795271925,0.011005452230388965
0.05559527288437149,0.9965657422571881,0.03451380504891291,0.9999999993613642,8.33908595580103e-06,0.06725616164733882,0.9998758385454074,0.011348640340886493
0.05597868855943612,0.9964061617749073,0.03475183129062955,0.9999999992680166,8.92566059876272e-06,0.06771999724490667,0.9998668862174759,0.011698817856504217
0.05636210423450075,0.9962411161266688,0.03498985753234619,0.9999999991658931,9.537703985227677e-06,0.06818383284247452,0.9998573978768655,0.012056065769770967
0.05674551990956538,0.9960704582969147,0.03522788377406283,0.9999999990562936,1.019296447825731e-05,0.06864766844004237,0.9998473479076546,0.01242046678331465
0.05712893558463001,0.9958941226395451,0.03546591001577947,0.9999999989215391,1.0884100340456714e-05,0.06911150403761022,0.999836709816185,0.012792105345505364
0.057512351259694644,0.9957120227084217,0.03570393625749611,0.9999999987727485,1.1613276911439944e-05,0.06957533963517808,0.9998254561376275,0.013171067746290826
0.05789576693475927,0.9955240094475662,0.035941962499212755,0.9999999986076126,1.2382085429799395e-05,0.07003917523274593,0.9998135584232809,0.013557442260239808
0.058279182609823905,0.9953299958143635,0.0361799887409294,0.9999999984262147,1.3191630718749068e-05,0.0705030108303138,0.99980098723757,0.013951319195742436
0.05866259828488853,0.9951298606587035,0.03641801498264603,0.9999999982177233,1.4043716208432981e-05,0.07096684642788165,0.9997877121051766,0.014352791035803694
0.05904601395995317,0.994923325491377,0.036656041224362675,0.9999999979874639,1.4940132654977568e-05,0.0714306820254495,0.9997737014754051,0.01475861897139896
0.059429429635017794,0.9947104831025163,0.03689406746607932,0.999999997731927,1.5860794978017905e-05,0.07189451762301735,0.999758922745196,0.015175567282783093
0.05981284531008243,0.994491185929606,0.03713209370779596,0.9999999974423917,1.685106684712673e-05,0.0723583532205852,0.9997433421566833,0.01560040200288738
0.060196260985147056,0.9942651032009197,0.0373701199495126,0.9999999971178654,1.7890937258331052e-05,0.07282218881815306,0.9997269248176982,0.016033225449621987
0.06057967666021169,0.9940323453395677,0.037608146191229236,0.9999999967675346,1.8982233031941998e-05,0.07328602441572091,0.9997096346200762,0.01647414260575998
0.06096309233527632,0.99379282126971,0.03784617243294588,0.9999999963816653,2.012675446647881e-05,0.07374986001328876,0.999691434287525,0.016923261371596696
0.06134650801034095,0.9935461606255577,0.03808419867466252,0.9999999959424322,2.1326480343071137e-05,0.07421369561085663,0.9996722852406372,0.017380692697991282
0.061729923685405585,0.9932925113592068,0.03832222491637916,0.9999999954525268,2.258335434403519e-05,0.07467753120842448,0.9996521476263854,0.017846550611438722
0.06211333936047021,0.9930315095326205,0.038560251158095804,0.9999999949285391,2.389935349174018e-05,0.07514136680599233,0.9996309802721653,0.018320952553032652
0.06249675503553485,0.9927631930093286,0.03879827739981244,0.9999999943342599,2.521717775355306e-05,0.07560520240356018,0.9996087405853107,0.018804019341303744
0.06288017071059948,0.9924872652208296,0.03903630364152908,0.9999999936882935,2.6658012418347507e-05,0.07606903800112803,0.999585384623261,0.019295875490728056
0.06326358638566411,0.9922038333387985,0.03927432988324572,0.9999999929704253,2.8164290346568738e-05,0.07653287359869589,0.9995608669278654,0.01979664925889821
0.06364700206072874,0.9919125898563711,0.039512356124962365,0.99999999218165,2.9738243715121806e-05,0.07699670919626374,0.999535140583471,0.020306472882907777
0.06403041773579336,0.9916134728787387,0.03975038236667901,0.9999999913192815,3.138195264340194e-05,0.0774605447938316,0.9995081570931418,0.02082548280689743
0.064413833410858,0.9913064013617218,0.03998840860839564,0.9999999903650373,3.309781227602338e-05,0.07792438039139946,0.9994798663658484,0.021353819743720037
0.06479724908592263,0.990991182008175,0.040226434850112285,0.9999999893254035,3.488806398067091e-05,0.07838821598896731,0.9994502166430113,0.02189162907550169
0.06518066476098726,0.9906676338220578,0.04046446109182893,0.9999999881834752,3.675505183865938e-05,0.07885205158653516,0.9994191544876727,0.02243906079728346
0.06556408043605189,0.990335713915943,0.04070248733354557,0.9999999869218792,3.870117150008065e-05,0.07931588718410301,0.999386624669453,0.022996270044880487
0.06594749611111653,0.989995285131456,0.04094051357526221,0.9999999855868992,4.072891270125627e-05,0.07977972278167086,0.9993525701482384,0.023563417076934542
0.06633091178618115,0.9896460719185588,0.04117853981697885,0.9999999840459028,4.268049873961183e-05,0.08024355837923872,0.9993169319557121,0.024140667638247636
0.06671432746124578,0.989288147172758,0.04141656605869549,0.9999999824150477,4.4879676197931445e-05,0.08070739397680657,0.9992796492186922,0.02472819327561249
0.06709774313631041,0.9889212961109984,0.04165459230041213,0.9999999806277502,4.7168073032072895e-05,0.08117122957437443,0.9992406589976431,0.02532617143802159
0.06748115881137505,0.9885453494850891,0.04189261854212877,0.9999999786756151,4.9548244137556316e-05,0.08163506517194229,0.9991998962662443,0.025934785909100106
0.06786457448643968,0.9881602493968684,0.042130644783845414,0.9999999765520977,5.2022834699246175e-05,0.08209890076951014,0.9991572938160078,0.026554227014952185
0.0682479901615043,0.9877656713039729,0.042368671025562056,0.9999999742443726,5.45946421713842e-05,0.08256273636707799,0.9991127821723123,0.02718469212486009
0.06863140583656895,0.9873616111659065,0.04260669726727869,0.999999971728618,5.726627259419753e-05,0.08302657196464584,0.99906628952147,0.02782638569156618
0.06901482151163357,0.9869480399337351,0.04284472350899533,0.9999999689923089,6.0040581022911046e-05,0.0834904075622137,0.9990177415928868,0.02848023438834478
0.0693982371866982,0.9865246494536652,0.043082749750711975,0.999999966035745,6.292042201376007e-05,0.08395424315978155,0.9989670616054606,0.029144968088708853
0.06978165286176283,0.9860912376886146,0.04332077599242862,0.9999999628297215,6.590853181019413e-05,0.0844180787573494,0.998914170107325,0.02982159174271583
0.07016506853682747,0.9856479717179867,0.04355880223414526,0.9999999593458292,6.857212054326047e-05,0.08488191435491726,0.9988589849277958,0.030510342722574534
0.0705484842118921,0.9851943796918734,0.0437968284758619,0.9999999555752542,7.178763035562346e-05,0.08534574995248512,0.9988014210317908,0.031211467688525268
0.07093189988695672,0.9847304643692235,0.04403485471757854,0.9999999514968896,7.512049144368742e-05,0.08580958555005297,0.9987413903781092,0.03192522302224691
0.07131531556202135,0.9842560902753996,0.04427288095929518,0.9999999470911587,7.857374554660473e-05,0.08627342114762082,0.9986788018519682,0.03265187530013212
0.07169873123708599,0.9837709932046398,0.04451090720101182,0.9999999423300842,8.215047020528282e-05,0.08673725674518867,0.998613561047751,0.033391701899410854
0.07208214691215062,0.9832751943898715,0.04474893344272846,0.9999999371887466,8.585377783069291e-05,0.08720109234275653,0.9985455702061474,0.03414499148870969
0.07246556258721525,0.9827683958868241,0.044986959684445105,0.9999999316376993,8.968689389300091e-05,0.08766492794032438,0.9984747280070605,0.03491204468897599
0.07284897826227987,0.9822505692526468,0.04522498592616174,0.9999999256622796,9.365300090786717e-05,0.08812876353789223,0.9984009294207703,0.035693174665407515
0.07323239393734451,0.9817213928366278,0.04546301216787838,0.9999999192265092,9.77553240959398e-05,0.0885925991354601,0.9983240655082286,0.036488707862696715
0.07361580961240914,0.9811808499576193,0.045701038409595024,0.9999999122936756,0.0001019971789094588,0.08905643473302795,0.9982440233093578,0.037298984742694705
0.07399922528747377,0.9806288790528161,0.045939064651311666,0.9999999048219739,0.00010638192473003572,0.0895202703305958,0.9981606855379296,0.03812436049032
0.07438264096253841,0.9800650791636191,0.04617709089302831,0.9999998968402608,0.00011305451017284949,0.08998410592816365,0.9980739304770994,0.03896520588232639
0.07476605663760304,0.9794894450232726,0.04641511713474494,0.9999998882236275,0.00011773912435526318,0.0904479415257315,0.9979836316440027,0.03982190828807058
0.07514947231266766,0.97890183353845,0.046653143376461585,0.9999998789920967,0.0001225771810887518,0.09091177712329936,0.9978896576526104,0.0406948724672772
0.07553288798773229,0.9783018761992568,0.04689116961817823,0.9999998690773683,0.00012757219523373397,0.09137561272086721,0.9977918718670666,0.041584521608427044
0.07591630366279693,0.9776897280329481,0.04712919585989487,0.9999998584500505,0.00013272773160216393,0.09183944831843507,0.9976901321924222,0.04249129863386742
0.07629971933786156,0.9770649376783744,0.04736722210161151,0.9999998470683247,0.00013804738900741463,0.09230328391600293,0.9975842907212642,0.043415667008139994
0.07668313501292619,0.9764275980294299,0.047605248343328146,0.9999998348702882,0.00014020146158543254,0.09276711951357078,0.9974741934458135,0.044358112370657135
0.07706655068799081,0.9757773300366819,0.04784327458504479,0.9999998218229346,0.00014586028814228818,0.09323095511113863,0.9973596798908022,0.04531914378001573
0.07744996636305546,0.9751140059212093,0.04808130082676143,0.9999998078660438,0.00015169429835243674,0.09369479070870648,0.9972405827553464,0.046299295061965576
0.07783338203812008,0.9744375552186741,0.04831932706847807,0.9999997929576352,0.00015770720695149987,0.09415862630627433,0.997116727532317,0.04729912647135095
0.07821679771318471,0.973747675513874,0.048557353310194715,0.9999997770354097,0.00016390284158690873,0.09462246190384219,0.9969879320141143,0.048319226506284625
0.07860021338824934,0.9730443113641506,0.04879537955191136,0.9999997600278809,0.00017028502413580701,0.09508629750141004,0.9968540059053855,0.04936021366347482
0.07898362906331398,0.9723271890690894,0.04903340579362799,0.9999997419020529,0.0001768576648925304,0.0955501330989779,0.9967147502580372,0.05042273792788905
0.0793670447383786,0.971596177353922,0.049271432035344634,0.9999997210484607,0.00018432433463963025,0.09601396869654576,0.9965699569427325,0.051507486148037705
0.07975046041344323,0.9708509752492551,0.049509458277061276,0.9999997019378706,0.0001912763187394054,0.09647780429411361,0.9964194080865516,0.05261517663662365
0.08013387608850787,0.9700916359577745,0.04974748451877792,0.99999967997603,0.00019843024911914663,0.09694163989168146,0.9962628753986511,0.05374657131851611
0.0805172917635725,0.9693177594546368,0.04998551076049456,0.999999656587583,0.00020579015290154542,0.09740547548924931,0.9961001194447894,0.054902472008504094
0.08090070743863713,0.9685292040109389,0.050223537002211195,0.9999996317228302,0.00021336011964519984,0.09786931108681717,0.9959308890009902,0.05608372570469082
0.08128412311370176,0.9677258405974654,0.05046156324392784,0.9999996052732844,0.00022114426895521628,0.09833314668438502,0.9957549200625975,0.057291228055833705
0.0816675387887664,0.9669075072496442,0.05069958948564448,0.9999995771517229,0.00022914675758020625,0.09879698228195287,0.9955719351057051,0.05852592573765504
0.08205095446383102,0.9660739022398884,0.05093761572736112,0.9999995472725344,0.0002373717898297623,0.09926081787952074,0.9953816419751016,0.05978882185831246
0.08243437013889565,0.9652248341142405,0.05117564196907776,0.9999995155597667,0.00024582360233645854,0.09972465347708859,0.9951837328431166,0.061080069677270206
0.08281778581396028,0.9643601277789842,0.051413668210794405,0.999999481887099,0.0002545064748367785,0.10018848907465644,0.9949778839344676,0.062403037220121214
0.08320120148902492,0.9634796297987664,0.05165169445251104,0.9999994461789042,0.0002634247176544925,0.10065232467222429,0.994763750102651,0.06375757849557005
0.08358461716408955,0.9625830352537618,0.05188972069422768,0.9999994083116908,0.0002725826877774902,0.10111616026979214,0.9945409712836795,0.06514496421367313
0.08396803283915417,0.9616701353397764,0.052127746935944325,0.9999993681846222,0.0002819847794775409,0.10157999586736,0.9943091632291555,0.06656654745087534
0.0843514485142188,0.9607408241078744,0.05236577317766097,0.9999993256797315,0.0002916354271707268,0.10204383146492785,0.9940679195549559,0.06802377016164146
0.08473486418928344,0.9597948370453129,0.05260379941937761,0.9999992806637962,0.00030153909097319385,0.1025076670624957,0.9938168090778298,0.06951817093267407
0.08511827986434807,0.9588318448725495,0.052841825661094244,0.9999992330519625,0.000313433143715303,0.10297150266006357,0.9935553736910311,0.07105139364180682
0.0855016955394127,0.9578516725641542,0.053079851902810886,0.9999991826581656,0.00032386260289167426,0.10343533825763142,0.993283125938296,0.07262186244260277
0.08588511121447734,0.956854236273977,0.05331787814452753,0.9999991293906909,0.0003345590768351299,0.10389917385519927,0.992999546641718,0.07423813000081964
0.08626852688954197,0.9558391702339227,0.05355590438624417,0.9999990730838425,0.00034552718803626146,0.10436300945276712,0.9927041599028867,0.07589886645829184
0.0866519425646066,0.9548061780732067,0.05379393062796081,0.9999990136042134,0.00035677160023792813,0.10482684505033497,0.992396332276518,0.07760625047206934
0.08703535823967122,0.9537551188416248,0.05403195686967745,0.9999989507748562,0.0003682970181831151,0.10529068064790283,0.9920753987777502,0.07936262405834306
0.08741877391473586,0.9526857147061856,0.05426998311139409,0.9999988844829392,0.0003801081808459599,0.10575451624547068,0.9917406796307089,0.0811705040855749
0.08780218958980049,0.9515977831941181,0.05450800935311073,0.9999988145343437,0.0003922098581813148,0.10621835184303854,0.9913914446113793,0.08303260704271734
0.08818560526486512,0.9504909836033426,0.05474603559482737,0.9999987407589639,0.00040460686608418355,0.1066821874406064,0.9910269076408421,0.08495186976830997
0.08856902093992974,0.9493651216452776,0.054984061836544015,0.999998662970702,0.00041730404997641647,0.10714602303817425,0.99064622180362,0.08693116689930458
0.08895243661499438,0.9482198167689654,0.05522208807826065,0.9999985810117161,0.0004303062901764684,0.1076098586357421,0.9902484688686831,0.0889758862279601
0.08933585229005901,0.9470549489862541,0.05546011431997729,0.999998494671165,0.0004436185130443189,0.10807369423330995,0.9898326597949079,0.09108580100114534
0.08971926796512364,0.9458700541971719,0.055698140561693935,0.9999984037633064,0.00045724566832824437,0.1085375298308778,0.9893977169398785,0.09326836008467178
0.09010268364018827,0.9446650170668526,0.05593616680341058,0.9999983080686452,0.00047119275119526555,0.10900136542844566,0.9889424699985353,0.09552699893434491
0.09048609931525291,0.943439595702744,0.05617419304512722,0.9999982073952236,0.00048546478746112876,0.10946520102601351,0.9884656429615521,0.0978665878715024
0.09086951499031753,0.9421933216747523,0.05641221928684386,0.9999981015082356,0.0005000668311668289,0.10992903662358137,0.9879658414316137,0.10029246169501747
0.09125293066538216,0.9409260633295276,0.056650245528560496,0.9999979901996419,0.0005150039893638022,0.11039287222114923,0.9874415379899797,0.10281047591858747
0.09163634634044679,0.9396372532515679,0.05688827177027714,0.9999978731906246,0.0005302813871596909,0.11085670781871708,0.9868910551390316,0.10542707086251266
0.09201976201551143,0.9383268798977272,0.05712629801199378,0.9999977502272843,0.0005444742694248711,0.11132054341628493,0.9863125457895631,0.10815267961447816
0.09240317769057606,0.9369945235688394,0.05736432425371042,0.9999976211409501,0.0005604154884584222,0.11178437901385278,0.985703970920196,0.11098843176650887
0.09278659336564068,0.9356397930953048,0.057602350495427064,0.999997485601298,0.0005767118281722394,0.11224821461142064,0.9850630733806086,0.11394630859011272
0.09317000904070533,0.9342624885492046,0.0578403767371437,0.9999973433600544,0.0005933686161125712,0.11271205020898849,0.9843873481099756,0.11703603720309165
0.09355342471576995,0.9328620431386987,0.05807840297886034,0.9999971941384131,0.0006103910774313219,0.11317588580655634,0.9836740076671093,0.12026829200172458
0.09393684039083458,0.9314384154986206,0.05831642922057698,0.9999970376487339,0.0006277846777382708,0.1136397214041242,0.9829199426804629,0.12365494351679636
0.09432025606589921,0.9299909208675384,0.058554455462293625,0.9999968735691231,0.000645554692981633,0.11410355700169206,0.9821216768014603,0.1272092070084126
0.09470367174096385,0.9285193980088993,0.05879248170401027,0.9999967016305339,0.0006637066040840669,0.11456739259925991,0.9812753155976085,0.13094580324126748
0.09508708741602848,0.927023561209737,0.05903050794572691,0.99999652146905,0.0006822458649499657,0.11503122819682776,0.980376489851562,0.13488258344201295
0.0954705030910931,0.9255027267322712,0.059268534187443545,0.9999963327937271,0.0007011779205152851,0.11549506379439561,0.979420292754485,0.13903286849102578
0.09585391876615773,0.9239568922068301,0.05950656042916019,0.9999961352395984,0.0007205083241813219,0.11595889939196347,0.9784012160784642,0.14342377024523753
0.09623733444122237,0.9223853358519182,0.05974458667087683,0.999995928462191,0.0007402426062448031,0.11642273498953132,0.9773130839530292,0.14807283463200546
0.096620750116287,0.9207877354215529,0.05998261291259347,0.9999957121144248,0.0007603863729501778,0.11688657058709917,0.9761489973706858,0.15300587672092816
0.09700416579135163,0.9191636442170453,0.06022063915431011,0.9999954858027802,0.0007809452443926112,0.11735040618466704,0.9749012976617915,0.15824929873426752
0.09738758146641625,0.9175128062483809,0.06045866539602675,0.999995249142303,0.0008019249134833002,0.11781424178223489,0.9735615712976396,0.16383104957906094
0.0977709971414809,0.9158345618795515,0.06069669163774339,0.9999950017641427,0.0008233309659924493,0.11827807737980274,0.9721207258222089,0.16977646493862905
0.09815441281654552,0.9141285676581921,0.06093471787946003,0.9999947432244523,0.0008451692670927111,0.11874191297737059,0.970569181330828,0.17612018013377748
0.09853782849161015,0.9123941891767361,0.061172744121176674,0.9999944731221194,0.0008674454931479102,0.11920574857493844,0.9688972342525795,0.1828848468618838
0.09892124416667479,0.9106311857151418,0.061410770362893316,0.9999941910130278,0.0008901654673213456,0.1196695841725063,0.9670943815031114,0.19008752924207112
0.09930465984173942,0.9088389174515787,0.06164879660460995,0.9999938964518637,0.0009133349972555314,0.12013341977007415,0.9651511936472214,0.19773920424209998
0.09968807551680404,0.9070168636505711,0.06188682284632659,0.9999935889814472,0.0009372607931946314,0.12059725536764201,0.9630788649025676,0.2058195720058642
0.10007149119186867,0.9051646020273659,0.062124849088043235,0.9999932681379038,0.0009613457306167818,0.12106109096520987,0.9608486881670341,0.2143231478759159
0.10045490686693331,0.9032813912324112,0.06236287532975988,0.999992933407755,0.0009858978767008605,0.12152492656277772,0.958475013992862,0.22318121306047473
0.10083832254199794,0.9013668051833713,0.06260090157147652,0.999992584308994,0.0010109231905824597,0.12198876216034557,0.9559744861559368,0.2323204590881371
0.10122173821706257,0.899420239923669,0.06283892781319315,0.9999922203132544,0.0010364276905849756,0.12245259775791342,0.9533665013502742,0.24163334285771235
0.1016051538921272,0.897441085941852,0.0630769540549098,0.9999918409041146,0.0010624173910997845,0.12291643335548127,0.9506437184943346,0.25103434735777663
0.10198856956719184,0.8954288955142046,0.06331498029662644,0.9999914455074084,0.0010888983591448248,0.12338026895304913,0.947838507812107,0.2604102237875762
0.10237198524225646,0.8933827435207239,0.06355300653834307,0.9999910335936011,0.0011158767220696007,0.12384410455061698,0.9449707116787357,0.2696669950412015
0.10275540091732109,0.8913021636161247,0.06379103278005972,0.9999906045713316,0.0011433585880489814,0.12430794014818485,0.9420552161646182,0.2787268218282521
0.10313881659238572,0.8891864487292327,0.06402905902177636,0.9999901578416202,0.0011713501597593907,0.1247717757457527,0.9391040730342369,0.2875418873764193
0.10352223226745036,0.8870347438096532,0.064267085263493,0.9999896927916488,0.001199857623272142,0.12523561134332054,0.9361265468185249,0.29607713085626847
0.10390564794251499,0.8848464711743852,0.06450511150520964,0.9999892088068147,0.0012288872483325274,0.1256994469408884,0.9331287851391504,0.30431243912210953
0.10428906361757961,0.8826208240171138,0.06474313774692628,0.9999887052308095,0.0012584452953578915,0.12616328253845627,0.9301143550791823,0.3122437288044222
0.10467247929264425,0.88035705609592,0.06498116398864293,0.9999881814170818,0.0012885380696025695,0.12662711813602412,0.9270851328257197,0.31987409223199686
0.10505589496770888,0.8780543957847246,0.06521919023035956,0.9999876366741749,0.0013191719221703454,0.12709095373359197,0.92404184550124,0.32721240199932505
0.10543931064277351,0.8757117716913002,0.06545721647207621,0.9999870702966892,0.0013503532564423627,0.12755478933115982,0.9209827793556037,0.334271547284562
0.10582272631783814,0.8733286408605683,0.06569524271379285,0.9999864815990839,0.001382088456814135,0.12801862492872768,0.9179063779825328,0.34106592755652165
0.10620614199290278,0.8709037778039758,0.0659332689555095,0.9999858698155142,0.0014143839907885002,0.12848246052629553,0.9148106299400527,0.3476106767628537
0.1065895576679674,0.8684364752829232,0.06617129519722613,0.999985234209349,0.0014472463500297323,0.12894629612386338,0.9116796238666501,0.35392526807965685
0.10697297334303203,0.8659256617866583,0.06640932143894276,0.999984574005,0.0014806820464383552,0.12941013172143123,0.9085464144666437,0.3600128921379693
0.10735638901809666,0.8633702172013334,0.06664734768065941,0.9999838884103854,0.001514697653034686,0.12987396731899908,0.9053699807885335,0.36590121104013246
0.1077398046931613,0.8607691630062698,0.06688537392237605,0.9999831766071512,0.0015492997669873559,0.13033780291656694,0.9021725838970314,0.3715929196926896
0.10812322036822593,0.8581214259286489,0.0671234001640927,0.9999824377772412,0.0015844950073450193,0.1308016385141348,0.8989433360422151,0.3771047005185308
0.10850663604329056,0.8554257333725163,0.06736142640580933,0.9999816710517732,0.0016202900487279415,0.13126547411170264,0.895677093354766,0.3824490878482324
0.10889005171835518,0.8526810050488437,0.06759945264752597,0.9999808755304951,0.001656691599471914,0.1317293097092705,0.892361278471247,0.3876383817637272
0.10927346739341982,0.8498858340185107,0.06783747888924262,0.9999800503614064,0.001693706375668654,0.13219314530683834,0.8890191054206413,0.39267551741953666
0.10965688306848445,0.8470390051641393,0.06807550513095925,0.9999791946547284,0.0017294684470989877,0.1326569809044062,0.8856332459229488,0.39757384246763744
0.11004029874354908,0.8441389633169131,0.0683135313726759,0.9999783073902243,0.0017677254682428023,0.13312081650197405,0.8822002569665929,0.4023406654166624
0.1104237144186137,0.8411844870455987,0.06855155761439254,0.999977387627002,0.0018066159154281026,0.13358465209954193,0.8787193807264663,0.40698517328411604
0.11080713009367835,0.838173716137955,0.06878958385610917,0.9999764343932919,0.001846146665344491,0.13404848769710978,0.8751880010263835,0.4115130105206997
0.11119054576874297,0.8351052916656324,0.06902761009782582,0.9999754466631787,0.0018863246516336006,0.13451232329467763,0.8716034763469931,0.4159309352423773
0.1115739614438076,0.8319775595526756,0.06926563633954246,0.999974423408756,0.0019271568252364393,0.13497615889224548,0.8679631279014524,0.42024755675551473
0.11195737711887224,0.8287885607461256,0.0695036625812591,0.9999733635396035,0.001971983565305966,0.13543999448981334,0.8642642283454082,0.4244640838852072
0.11234079279393687,0.8255364050060038,0.06974168882297574,0.9999722660328113,0.002014145173382443,0.1359038300873812,0.8605039884489281,0.42858901805680094
0.1127242084690015,0.8222192693154615,0.06997971506469237,0.9999711297379513,0.0020569820991441987,0.13636766568494904,0.8566795443809966,0.43262401718780713
0.11310762414406612,0.8188350075853907,0.07021774130640902,0.9999699535359444,0.002100501453709046,0.1368315012825169,0.8527879440779568,0.4365756906152143
0.11349103981913077,0.8153812762076033,0.07045576754812566,0.999968736245446,0.002144710394263614,0.13729533688008475,0.8488261319930998,0.440448066442992
0.11387445549419539,0.8118558381108879,0.07069379378984231,0.9999674766834101,0.0021896161281558676,0.1377591724776526,0.8447909338600911,0.4442448928244599
0.11425787116926002,0.8082561591075234,0.07093182003155894,0.9999661736414928,0.0022352258843304227,0.13822300807522045,0.8406790398332447,0.4479696804885382
0.11464128684432465,0.8045796229482367,0.07116984627327558,0.9999648258720172,0.002281546949803711,0.1386868436727883,0.8364869863663151,0.45162484998380625
0.11502470251938929,0.8008233878361882,0.07140787251499223,0.9999634321042912,0.002328586640340183,0.13915067927035615,0.8322111352762012,0.4552182418333502
0.11540811819445392,0.7969843729809166,0.07164589875670886,0.9999619910324012,0.002376352317988042,0.139614514867924,0.8278476546615597,0.4587461926737786
0.11579153386951854,0.79305947284775,0.07188392499842551,0.9999605013395627,0.002424851392233896,0.14007835046549186,0.8233924914647033,0.46221488840437897
0.11617494954458317,0.7890452147477423,0.07212195124014215,0.9999589616588968,0.0024740913068177803,0.14054218606305974,0.8188413466836555,0.46562702027882763
0.11655836521964781,0.7849377451127173,0.0723599774818588,0.9999573705986546,0.0025240795465878746,0.1410060216606276,0.8141896446559646,0.4689884806466984
0.11694178089471244,0.7807333067374016,0.07259800372357543,0.999955726756666,0.002574823653660521,0.14146985725819544,0.8094342830991325,0.4722947156538181
0.11732519656977707,0.7764276252988226,0.07283602996529207,0.99995402867698,0.0026263312026022054,0.1419336928557633,0.8045627469569593,0.4755514301932637
0.1177086122448417,0.7720160013327421,0.07307405620700871,0.9999522748675251,0.0026786098147254297,0.14239752845333115,0.7995822742627787,0.47876113451350816
0.11809202791990633,0.7674934505901375,0.07331208244872535,0.9999504638366584,0.002731667153156376,0.142861364050899,0.7944725484559843,0.48192690361948093
0.11847544359497096,0.7628546580193113,0.073550108690442,0.9999485940210207,0.0027855109400769626,0.14332519964846685,0.7892401248864762,0.4850484261684632
0.11885885927003559,0.7580934068708696,0.07378813493215863,0.9999466638551232,0.002840148924108043,0.1437890352460347,0.7838683025039874,0.48812946313971733
0.11924227494510023,0.7532038896032608,0.07402616117387527,0.9999446717322062,0.0028955889132925203,0.14425287084360255,0.7783536193843773,0.4911723106513922
0.11962569062016486,0.7481783888983543,0.07426418741559192,0.999942615998406,0.00295183875982788,0.1447167064411704,0.7726849622985834,0.49417753836443323
0.12000910629522948,0.7430097869423737,0.07450221365730855,0.9999404949828556,0.0030089063690021934,0.14518054203873826,0.7668593043318006,0.4971468145356664
0.12039252197029411,0.7376891324964084,0.0747402398990252,0.999938306980142,0.003066799680697238,0.1456443776363061,0.7608518128890871,0.5000839878622613
0.12077593764535875,0.732207090340505,0.07497826614074184,0.9999360502316118,0.0031255267018422323,0.14610821323387396,0.7546661789182244,0.5029887942221014
0.12115935332042338,0.7265532414608628,0.07521629238245847,0.9999337229539762,0.003185095465635166,0.14657204883144181,0.7482830065697201,0.5058639770315049
0.12154276899548801,0.7207157291959072,0.07545431862417512,0.9999313233556736,0.0032455140786141054,0.14703588442900967,0.7416879064740949,0.5087113934989762
0.12192618467055263,0.7146814658629291,0.07569234486589176,0.9999288476306185,0.003306790707696527,0.14749972002657752,0.7348737633567963,0.511532076195831
0.12230960034561728,0.7084354577105779,0.0759303711076084,0.9999262996076853,0.003367594581476712,0.1479635556241454,0.727810467111363,0.5143293232364419
0.1226930160206819,0.7019608654535975,0.07616839734932504,0.9999236716520256,0.0034306320499076347,0.14842739122171325,0.7204815644422934,0.517104502250891
0.12307643169574653,0.6952381224797632,0.07640642359104168,0.9999209637059678,0.0034945525440113457,0.1488912268192811,0.7128629856477462,0.5198585929845378
0.12345984737081117,0.6882448125323548,0.07664444983275832,0.9999181737447722,0.0035593644290409033,0.14935506241684895,0.7049267190361983,0.5225960179014408
0.1238432630458758,0.6809548761843098,0.07688247607447496,0.9999152997313759,0.0036250760969598174,0.1498188980144168,0.6966398348979176,0.5253184690206962
0.12422667872094043,0.6733373563422087,0.07712050231619161,0.9999123395675119,0.0036916960228165967,0.15028273361198466,0.6879631886350257,0.5280288061688713
0.12461009439600505,0.6653556703485183,0.07735852855790824,0.9999092911200074,0.0037592327094720986,0.1507465692095525,0.6788409342758327,0.5307311765133028
0.1249935100710697,0.656965350492169,0.07759655479962488,0.9999061522277402,0.0038276947339332453,0.15121040480712036,0.6692370724392096,0.5334271362762216
0.12537692574613432,0.6481123138164464,0.07783458104134153,0.9999029206629668,0.0038970907415666963,0.15167424040468822,0.6590675872200655,0.5361225045743911
0.12576034142119896,0.6387286597377066,0.07807260728305816,0.9998995941817622,0.003967429414829693,0.15213807600225607,0.6482437088167163,0.5388226064390138
0.12614375709626358,0.6287277490839321,0.07831063352477481,0.9998961704758677,0.004038719495285896,0.15260191159982392,0.6366442875359786,0.541534701865993
0.12652717277132822,0.6179958180475986,0.07854865976649145,0.999892647194735,0.00411096979300814,0.15306574719739177,0.624109066350497,0.5442680680881187
0.12691058844639283,0.6063785016222082,0.07878668600820808,0.9998890219647468,0.004184189197434477,0.15352958279495962,0.6104337861970068,0.5470337557214525
0.12729400412145747,0.593657205425441,0.07902471224992473,0.9998852923384844,0.004258386620113568,0.15399341839252748,0.5952587354786791,0.549852890613493
0.1276774197965221,4.0808501597473393e-07,0.07926273849164137,0.9998814558502646,0.004333571062153703,0.15445725399009533,4.0808501597473393e-07,0.5747927787054374
0.12806083547158673,4.0808501597473393e-07,0.07950076473335801,0.9998775099674126,0.004409751598184871,0.1549210895876632,4.0808501597473393e-07,0.57603515483718
0.12844425114665137,4.0808501597473393e-07,0.07973879097507465,0.9998734521108905,0.004486937345867431,0.15538492518523106,4.0808501597473393e-07,0.5772695860687362
0.128827666821716,4.0808501597473393e-07,0.07997681721679128,0.9998692796569622,0.004565137476607552,0.1558487607827989,4.0808501597473393e-07,0.5784961619788939
0.12921108249678062,4.0808501597473393e-07,0.08021484345850793,0.9998649899559815,0.004644361276403269,0.15631259638036676,4.0808501597473393e-07,0.5797149708030075
0.12959449817184526,4.0808501597473393e-07,0.08045286970022457,0.9998605802560935,0.004724618058116795,0.15677643197793462,4.0808501597473393e-07,0.5809270458727527
0.1299779138469099,4.0808501597473393e-07,0.08069089594194122,0.9998560478181447,0.004805917230772228,0.15724026757550247,4.0808501597473393e-07,0.5821303259985043
0.13036132952197452,4.0808501597473393e-07,0.08092892218365785,0.9998513898132559,0.004888268251310896,0.15770410317307032,4.0808501597473393e-07,0.5833248806488645
0.13074474519703916,4.0808501597473393e-07,0.0811669484253745,0.9998466033534161,0.004971680666249793,0.15816793877063817,4.0808501597473393e-07,0.5845152419128249
0.13112816087210377,4.0808501597473393e-07,0.08140497466709114,0.9998416855378087,0.005056164081899875,0.15863177436820602,4.0808501597473393e-07,0.58569501003454
0.1315115765471684,4.0808501597473393e-07,0.08164300090880777,0.9998366333808935,0.005141728185553467,0.15909560996577388,4.0808501597473393e-07,0.5868709460915627
0.13189499222223305,4.0808501597473393e-07,0.08188102715052442,0.9998314438499859,0.005228382736588439,0.15955944556334173,4.0808501597473393e-07,0.5880364414692257
0.13227840789729767,4.0808501597473393e-07,0.08211905339224106,0.9998261138568296,0.005316137579351358,0.16002328116090958,4.0808501597473393e-07,0.5891959219498457
0.1326618235723623,4.0808501597473393e-07,0.0823570796339577,0.9998206402842673,0.005405002642246313,0.16048711675847743,4.0808501597473393e-07,0.5903484678077401
0.13304523924742695,4.0808501597473393e-07,0.08259510587567434,0.9998150199095454,0.005494987898963371,0.16095095235604528,4.0808501597473393e-07,0.5914940672922975
0.13342865492249156,4.0808501597473393e-07,0.08283313211739098,0.9998092494973919,0.00558610344172044,0.16141478795361314,4.0808501597473393e-07,0.5926327950919869
0.1338120705975562,4.0808501597473393e-07,0.08307115835910762,0.9998033257247562,0.005678359421832351,0.161878623551181,4.0808501597473393e-07,0.593764724795322
0.13419548627262082,4.0808501597473393e-07,0.08330918460082426,0.9997972452428465,0.005771766100736471,0.16234245914874887,4.0808501597473393e-07,0.594889928886532
0.13457890194768546,4.0808501597473393e-07,0.08354721084254091,0.9997910046004876,0.005866333801729027,0.16280629474631672,4.0808501597473393e-07,0.5960084788302966
0.1349623176227501,4.0808501597473393e-07,0.08378523708425754,0.999784600332123,0.005962072929162536,0.16327013034388457,4.0808501597473393e-07,0.5971204450356489
0.1353457332978147,4.0808501597473393e-07,0.08402326332597418,0.9997780288753548,0.006058993995868745,0.16373396594145243,4.0808501597473393e-07,0.5982258969164792
0.13572914897287935,4.0808501597473393e-07,0.08426128956769083,0.9997712866258911,0.006157107599037968,0.16419780153902028,4.0808501597473393e-07,0.5993249028962455
0.136112564647944,4.0808501597473393e-07,0.08449931580940746,0.9997643698995188,0.006256424424684595,0.16466163713658813,4.0808501597473393e-07,0.6004175304153743
0.1364959803230086,4.0808501597473393e-07,0.08473734205112411,0.9997572749722214,0.006356955258801818,0.16512547273415598,4.0808501597473393e-07,0.6015038459786621
0.13687939599807325,4.0808501597473393e-07,0.08497536829284075,0.999749998052493,0.006458710956512463,0.16558930833172383,4.0808501597473393e-07,0.6025839151453026
0.1372628116731379,4.0808501597473393e-07,0.08521339453455738,0.99974253524918,0.006561702499741642,0.16605314392929169,4.0808501597473393e-07,0.6036578025633821
0.1376462273482025,4.0808501597473393e-07,0.08545142077627403,0.9997348826526566,0.006665940976683955,0.16651697952685954,4.0808501597473393e-07,0.6047255719812893
0.13802964302326715,4.0808501597473393e-07,0.08568944701799067,0.9997270362445491,0.00677143751474046,0.1669808151244274,4.0808501597473393e-07,0.6057872862677603
0.13841305869833176,4.0808501597473393e-07,0.08592747325970732,0.9997189919611078,0.006878203445136419,0.16744465072199524,4.0808501597473393e-07,0.6068430067526586
0.1387964743733964,4.0808501597473393e-07,0.08616549950142395,0.9997107456654175,0.006986250094421232,0.1679084863195631,4.0808501597473393e-07,0.6078927925332145
0.13917989004846104,4.0808501597473393e-07,0.08640352574314059,0.9997022931618698,0.007095588962389706,0.16837232191713095,4.0808501597473393e-07,0.608936706698458
0.13956330572352565,4.0808501597473393e-07,0.08664155198485723,0.9996936301655743,0.007205532802413045,0.1688361575146988,4.0808501597473393e-07,0.6099748087061773
0.1399467213985903,4.0808501597473393e-07,0.08687957822657387,0.9996847523059688,0.007317491106437488,0.16929999311226668,4.0808501597473393e-07,0.6110071571936989
0.14033013707365494,4.0808501597473393e-07,0.08711760446829052,0.9996756551846022,0.007430776823178421,0.16976382870983453,4.0808501597473393e-07,0.6120338100243764
0.14071355274871955,4.0808501597473393e-07,0.08735563071000715,0.9996663342806849,0.007545401873952373,0.17022766430740238,4.0808501597473393e-07,0.6130548242772303
0.1410969684237842,4.0808501597473393e-07,0.0875936569517238,0.9996567850451626,0.0076613783029307846,0.17069149990497023,4.0808501597473393e-07,0.6140702562948055
0.14148038409884883,4.0808501597473393e-07,0.08783168319344044,0.9996470027919846,0.007778718274949398,0.1711553355025381,4.0808501597473393e-07,0.6150801616404032
0.14186379977391345,4.0808501597473393e-07,0.08806970943515707,0.999636982815163,0.00789743408201734,0.17161917110010594,4.0808501597473393e-07,0.6160849034739064
0.1422472154489781,4.0808501597473393e-07,0.08830773567687372,0.9996267202996261,0.008017538118055756,0.1720830066976738,4.0808501597473393e-07,0.6170820956793014
0.1426306311240427,4.0808501597473393e-07,0.08854576191859036,0.9996162103541387,0.008139042931529084,0.17254684229524164,4.0808501597473393e-07,0.6180773334295034
0.14301404679910734,4.0808501597473393e-07,0.088783788160307,0.999605448014206,0.008261961170224258,0.1730106778928095,4.0808501597473393e-07,0.619063999249517
0.14339746247417198,4.0808501597473393e-07,0.08902181440202364,0.9995944282214133,0.008386305631589238,0.17347451349037735,4.0808501597473393e-07,0.6200498765424258
0.1437808781492366,4.0808501597473393e-07,0.08925984064374028,0.9995831458407952,0.008512089242187765,0.1739383490879452,4.0808501597473393e-07,0.6210264056490289
0.14416429382430124,4.0808501597473393e-07,0.08949786688545693,0.9995715956578435,0.008639325063993793,0.17440218468551305,4.0808501597473393e-07,0.621999084098143
0.14454770949936588,4.0808501597473393e-07,0.08973589312717356,0.9995597723529308,0.008768026289921594,0.1748660202830809,4.0808501597473393e-07,0.622966652492617
0.1449311251744305,4.0808501597473393e-07,0.08997391936889021,0.9995476705390759,0.008898206265411063,0.17532985588064876,4.0808501597473393e-07,0.6239291598124866
0.14531454084949513,4.0808501597473393e-07,0.09021194561060684,0.9995352847260013,0.009029878472332845,0.1757936914782166,4.0808501597473393e-07,0.6248866543592464
0.14569795652455975,4.0808501597473393e-07,0.09044997185232348,0.9995226093272735,0.009163056540725228,0.17625752707578446,4.0808501597473393e-07,0.6258391838311235
0.1460813721996244,4.0808501597473393e-07,0.09068799809404013,0.999509638701555,0.00929775425119151,0.17672136267335234,4.0808501597473393e-07,0.6267867952571318
0.14646478787468903,4.0808501597473393e-07,0.09092602433575676,0.9994963670652307,0.009433985535543653,0.1771851982709202,4.0808501597473393e-07,0.6277295361628434
0.14684820354975364,4.0808501597473393e-07,0.09116405057747341,0.9994827885716192,0.009571764481396534,0.17764903386848804,4.0808501597473393e-07,0.628667454444875
0.14723161922481828,4.0808501597473393e-07,0.09140207681919005,0.9994688972833033,0.009711105339120688,0.1781128694660559,4.0808501597473393e-07,0.6296005931189785
0.14761503489988292,4.0808501597473393e-07,0.09164010306090668,0.9994546871262178,0.00985202251251575,0.17857670506362375,4.0808501597473393e-07,0.6305289968880985
0.14799845057494754,4.0808501597473393e-07,0.09187812930262333,0.9994401519624801,0.009994530583298545,0.1790405406611916,4.0808501597473393e-07,0.63145270985139
0.14838186625001218,4.0808501597473393e-07,0.09211615554433997,0.9994252855418353,0.01013864428501328,0.17950437625875945,4.0808501597473393e-07,0.6323717755469398
0.14876528192507682,4.0808501597473393e-07,0.09235418178605662,0.9994100815271759,0.010284378536127181,0.1799682118563273,4.0808501597473393e-07,0.6332862369473126
0.14914869760014143,4.0808501597473393e-07,0.09259220802777325,0.9993945334455617,0.010431748431148262,0.18043204745389516,4.0808501597473393e-07,0.6341961364616081
0.14953211327520607,4.0808501597473393e-07,0.09283023426948989,0.9993786347337953,0.010580769228392047,0.180895883051463,4.0808501597473393e-07,0.6351015159633145
0.1499155289502707,4.0808501597473393e-07,0.09306826051120654,0.9993623787262709,0.010731456385249354,0.18135971864903086,4.0808501597473393e-07,0.6360024167836839
0.15029894462533533,4.0808501597473393e-07,0.09330628675292317,0.9993457586620139,0.010883825543965326,0.1818235542465987,4.0808501597473393e-07,0.6368988797279764
0.15068236030039997,4.0808501597473393e-07,0.09354431299463982,0.9993287676393084,0.011037892522906169,0.18228738984416656,4.0808501597473393e-07,0.6377909450792656
0.15106577597546458,4.0808501597473393e-07,0.09378233923635645,0.999311398637981,0.011193673356834532,0.18275122544173442,4.0808501597473393e-07,0.6386786526148701
0.15144919165052922,4.0808501597473393e-07,0.09402036547807309,0.9992936445718796,0.01135118425537854,0.18321506103930227,4.0808501597473393e-07,0.6395620416036839
0.15183260732559387,4.0808501597473393e-07,0.09425839171978974,0.9992754982039027,0.011510441643185716,0.18367889663687015,4.0808501597473393e-07,0.6404411508231533
0.15221602300065848,4.0808501597473393e-07,0.09449641796150637,0.9992569521639247,0.011671462160033584,0.184142732234438,4.0808501597473393e-07,0.6413160185660408
0.15259943867572312,4.0808501597473393e-07,0.09473444420322302,0.9992379989897975,0.01183426263603791,0.18460656783200585,4.0808501597473393e-07,0.6421866826430974
0.15298285435078773,4.0808501597473393e-07,0.09497247044493966,0.999218631088139,0.011998860127928428,0.1850704034295737,4.0808501597473393e-07,0.6430531803973326
0.15336627002585237,4.0808501597473393e-07,0.09521049668665629,0.9991988407446314,0.01216527192045803,0.18553423902714156,4.0808501597473393e-07,0.6439155487036397
0.15374968570091702,4.0808501597473393e-07,0.09544852292837294,0.9991786201073354,0.012333515502163519,0.1859980746247094,4.0808501597473393e-07,0.6447738239860015
0.15413310137598163,4.0808501597473393e-07,0.09568654917008958,0.9991579611875673,0.012503608612699023,0.18646191022227726,4.0808501597473393e-07,0.6456280422168943
0.15451651705104627,4.0808501597473393e-07,0.09592457541180623,0.9991368559103363,0.012675569214333205,0.1869257458198451,4.0808501597473393e-07,0.6464761742870108
0.1548999327261109,4.0808501597473393e-07,0.09616260165352286,0.9991152960178835,0.012849415509686346,0.18738958141741296,4.0808501597473393e-07,0.6473222903496006
0.15528334840117552,4.0808501597473393e-07,0.09640062789523951,0.9990932731479952,0.013025165944805092,0.18785341701498082,4.0808501597473393e-07,0.6481644545054023
0.15566676407624017,4.0808501597473393e-07,0.09663865413695615,0.9990707787708702,0.013202839219290146,0.18831725261254867,4.0808501597473393e-07,0.6490027011205867
0.1560501797513048,4.0808501597473393e-07,0.09687668037867278,0.9990478042437599,0.013382454282824516,0.18878108821011652,4.0808501597473393e-07,0.6498370641392559
0.15643359542636942,4.0808501597473393e-07,0.09711470662038943,0.9990243407550199,0.013564030353295852,0.18924492380768437,4.0808501597473393e-07,0.6506675770956066
0.15681701110143406,4.0808501597473393e-07,0.09735273286210606,0.9990003793889896,0.013747586912804935,0.18970875940525223,4.0808501597473393e-07,0.6514942731135226
0.15720042677649868,4.0808501597473393e-07,0.09759075910382271,0.9989759110307656,0.01393314370473506,0.19017259500282008,4.0808501597473393e-07,0.6523171849174235
0.15758384245156332,4.0808501597473393e-07,0.09782878534553935,0.9989509264536385,0.014120720766999429,0.19063643060038793,4.0808501597473393e-07,0.6531396878572093
0.15796725812662796,4.0808501597473393e-07,0.09806681158725598,0.99892541625141,0.014310338410421392,0.1911002661979558,4.0808501597473393e-07,0.6539551278430207
0.15835067380169257,4.0808501597473393e-07,0.09830483782897263,0.9988993708732604,0.014502017242012168,0.19156410179552366,4.0808501597473393e-07,0.6547668794396938
0.1587340894767572,4.0808501597473393e-07,0.09854286407068927,0.9988727806262638,0.014695778159991473,0.1920279373930915,4.0808501597473393e-07,0.6555749738245062
0.15911750515182185,4.0808501597473393e-07,0.09878089031240592,0.9988456356165,0.014891642377939432,0.19249177299065937,4.0808501597473393e-07,0.6563794418047771
0.15950092082688647,4.0808501597473393e-07,0.09901891655412255,0.9988179258064342,0.015089631405382267,0.19295560858822722,4.0808501597473393e-07,0.6571803344438005
0.1598843365019511,4.0808501597473393e-07,0.09925694279583919,0.998789641009255,0.015289767075037854,0.19341944418579507,4.0808501597473393e-07,0.6579776800948136
0.16026775217701575,4.0808501597473393e-07,0.09949496903755584,0.9987607708149703,0.015492071548538074,0.19388327978336292,4.0808501597473393e-07,0.6587714704327166
0.16065116785208036,4.0808501597473393e-07,0.09973299527927247,0.9987313046929408,0.015696567320606845,0.19434711538093077,4.0808501597473393e-07,0.6595617539444384
0.161034583527145,4.0808501597473393e-07,0.09997102152098912,0.9987012318917747,0.015903277216120348,0.19481095097849863,4.0808501597473393e-07,0.6603485596259602
0.16141799920220962,4.0808501597473393e-07,0.10020904776270576,0.9986705415046807,0.016112224409366483,0.19527478657606648,4.0808501597473393e-07,0.6611319161339311
0.16180141487727426,4.0808501597473393e-07,0.10044707400442239,0.9986392224526026,0.016323432440582788,0.19573862217363433,4.0808501597473393e-07,0.6619118517884766
0.1621848305523389,4.0808501597473393e-07,0.10068510024613904,0.9986072634225541,0.016536925200866873,0.19620245777120218,4.0808501597473393e-07,0.6626883945809451
0.1625682462274035,4.0808501597473393e-07,0.10092312648785567,0.998574652928213,0.01675272695499765,0.19666629336877003,4.0808501597473393e-07,0.6634615721784431
0.16295166190246815,4.0808501597473393e-07,0.10116115272957232,0.9985413792999391,0.016970862365272673,0.1971301289663379,4.0808501597473393e-07,0.6642314119253732
0.1633350775775328,4.0808501597473393e-07,0.10139917897128896,0.9985074306615651,0.01719135645460353,0.19759396456390574,4.0808501597473393e-07,0.6649979408517696
0.1637184932525974,4.0808501597473393e-07,0.1016372052130056,0.9984727949171702,0.017414234667934403,0.19805780016147362,4.0808501597473393e-07,0.6657611856783175
0.16410190892766205,4.0808501597473393e-07,0.10187523145472224,0.9984374597896507,0.017639522846880924,0.19852163575904147,4.0808501597473393e-07,0.6665211728125566
0.16448532460272666,4.0808501597473393e-07,0.10211325769643888,0.9984014127661963,0.017867247256161425,0.19898547135660932,4.0808501597473393e-07,0.6672779283653817
0.1648687402777913,4.0808501597473393e-07,0.10235128393815553,0.9983646411195117,0.018097434588203242,0.19944930695417717,4.0808501597473393e-07,0.6680314781481184
0.16525215595285594,4.0808501597473393e-07,0.10258931017987216,0.9983271319028502,0.01833011197436907,0.19991314255174503,4.0808501597473393e-07,0.6687818476746303
0.16563557162792056,4.0808501597473393e-07,0.10282733642158881,0.9982888719493718,0.018565306979250924,0.20037697814931288,4.0808501597473393e-07,0.6695290621731291
0.1660189873029852,4.0808501597473393e-07,0.10306536266330545,0.9982498476909734,0.018803047650619017,0.20084081374688073,4.0808501597473393e-07,0.6702731465836952
0.16640240297804984,4.0808501597473393e-07,0.10330338890502208,0.9982100459819155,0.01904399758456807,0.20130464934444858,4.0808501597473393e-07,0.671014125565458
0.16678581865311445,4.0808501597473393e-07,0.10354141514673873,0.998169452430317,0.019286905682061102,0.20176848494201644,4.0808501597473393e-07,0.6717520234996767
0.1671692343281791,4.0808501597473393e-07,0.10377944138845537,0.9981280531000555,0.019532446291350227,0.2022323205395843,4.0808501597473393e-07,0.6724868644917107
0.16755265000324374,4.0808501597473393e-07,0.10401746763017201,0.9980858335847381,0.0197806493975991,0.20269615613715214,4.0808501597473393e-07,0.6732168717171026
0.16793606567830835,4.0808501597473393e-07,0.10425549387188865,0.998042779266489,0.020031545511491944,0.20315999173472,4.0808501597473393e-07,0.6739457358503065
0.168319481353373,4.0808501597473393e-07,0.10449352011360528,0.9979988752282895,0.020285165671979227,0.20362382733228784,4.0808501597473393e-07,0.6746716124587354
0.1687028970284376,4.0808501597473393e-07,0.10473154635532193,0.9979541063080899,0.020541541463142403,0.2040876629298557,4.0808501597473393e-07,0.6753961296546378
0.16908631270350225,4.0808501597473393e-07,0.10496957259703857,0.9979084570645771,0.02080070502769859,0.20455149852742355,4.0808501597473393e-07,0.6761160355663821
0.1694697283785669,4.0808501597473393e-07,0.10520759883875522,0.9978619117533268,0.02106268908216706,0.2050153341249914,4.0808501597473393e-07,0.676833023601161
0.1698531440536315,4.0808501597473393e-07,0.10544562508047185,0.9978144543872769,0.021327526928502434,0.20547916972255928,4.0808501597473393e-07,0.6775471160819718
0.17023655972869614,4.0808501597473393e-07,0.10568365132218849,0.9977660686304504,0.021595252470135058,0.20594300532012713,4.0808501597473393e-07,0.6782583350774688
0.17061997540376078,4.0808501597473393e-07,0.10592167756390514,0.9977167378839716,0.021865900226139514,0.20640684091769498,4.0808501597473393e-07,0.6789667024157494
0.1710033910788254,4.0808501597473393e-07,0.10615970380562177,0.9976664452356779,0.022139505354613398,0.20687067651526284,4.0808501597473393e-07,0.6796722396798485
0.17138680675389004,4.0808501597473393e-07,0.10639773004733842,0.9976151734414012,0.02241610365975676,0.2073345121128307,4.0808501597473393e-07,0.6803749682101412
0.17177022242895468,4.0808501597473393e-07,0.10663575628905506,0.9975629049543083,0.022695731613131962,0.20779834771039854,4.0808501597473393e-07,0.6810749091213703
0.1721536381040193,4.0808501597473393e-07,0.10687378253077169,0.9975096218877811,0.022978426368490824,0.2082621833079664,4.0808501597473393e-07,0.6817720832806933
0.17253705377908393,4.0808501597473393e-07,0.10711180877248834,0.9974553060140509,0.02326422578091267,0.20872601890553424,4.0808501597473393e-07,0.6824665113385939
0.17292046945414855,4.0808501597473393e-07,0.10734983501420498,0.9973999387526229,0.023553168433709144,0.2091898545031021,4.0808501597473393e-07,0.6831582137118473
0.1733038851292132,4.0808501597473393e-07,0.10758786125592162,0.9973435011951506,0.023845293641803326,0.20965369010066995,4.0808501597473393e-07,0.6838472105979613
0.17368730080427783,4.0808501597473393e-07,0.10782588749763826,0.9972859740426299,0.024140641486605385,0.2101175256982378,4.0808501597473393e-07,0.6845335219714136
0.17407071647934244,4.0808501597473393e-07,0.1080639137393549,0.9972273376364186,0.024439252821274182,0.21058136129580565,4.0808501597473393e-07,0.6852171675888624
0.17445413215440708,4.0808501597473393e-07,0.10830193998107154,0.9971675719157073,0.02474116931214033,0.2110451968933735,4.0808501597473393e-07,0.6858981670002805
0.17483754782947172,4.0808501597473393e-07,0.10853996622278818,0.9971066564673285,0.02504643343968972,0.21150903249094136,4.0808501597473393e-07,0.6865765395333906
0.17522096350453634,4.0808501597473393e-07,0.10877799246450483,0.997044570445173,0.025355088533887887,0.2119728680885092,4.0808501597473393e-07,0.6872523043150438
0.17560437917960098,4.0808501597473393e-07,0.10901601870622146,0.9969812926044549,0.02566717879363643,0.2124367036860771,4.0808501597473393e-07,0.6879254802648986
0.1759877948546656,4.0808501597473393e-07,0.1092540449479381,0.9969168012706913,0.025982749314155694,0.21290053928364494,4.0808501597473393e-07,0.6885960861051343
0.17637121052973023,4.0808501597473393e-07,0.10949207118965475,0.9968510743406422,0.026301846105906277,0.2133643748812128,4.0808501597473393e-07,0.6892641403541362
0.17675462620479487,4.0808501597473393e-07,0.10973009743137138,0.996784089271301,0.02662454668822254,0.21382821047878064,4.0808501597473393e-07,0.6899296613313438
0.1771380418798595,4.0808501597473393e-07,0.10996812367308803,0.9967158230319084,0.026950883933137434,0.2142920460763485,4.0808501597473393e-07,0.6905926671747364
0.17752145755492413,4.0808501597473393e-07,0.11020614991480467,0.9966462521807625,0.027280891988173798,0.21475588167391635,4.0808501597473393e-07,0.6912531758196461
0.17790487322998877,4.0808501597473393e-07,0.1104441761565213,0.9965753527512669,0.027614620806159142,0.2152197172714842,4.0808501597473393e-07,0.6919112050292522
0.17828828890505338,4.0808501597473393e-07,0.11068220239823795,0.9965031003043572,0.027952121393415415,0.21568355286905205,4.0808501597473393e-07,0.692566772363531
0.17867170458011802,4.0808501597473393e-07,0.11092022863995459,0.9964294698716755,0.028293445846295624,0.2161473884666199,4.0808501597473393e-07,0.6932198952175069
0.17905512025518266,4.0808501597473393e-07,0.11115825488167123,0.9963544359880022,0.028638647379630434,0.21661122406418776,4.0808501597473393e-07,0.6938705907986579
0.17943853593024728,4.0808501597473393e-07,0.11139628112338787,0.996277972625053,0.028987780359924054,0.2170750596617556,4.0808501597473393e-07,0.69451887615742
0.17982195160531192,4.0808501597473393e-07,0.11163430736510452,0.9962000532412877,0.02934090034269637,0.21753889525932346,4.0808501597473393e-07,0.6951647681436662
0.18020536728037653,4.0808501597473393e-07,0.11187233360682115,0.9961206507050739,0.029698064103413815,0.2180027308568913,4.0808501597473393e-07,0.6958082834594532
0.18058878295544117,4.0808501597473393e-07,0.11211035984853779,0.9960397372968524,0.030059329676257237,0.21846656645445917,4.0808501597473393e-07,0.6964494386388057
0.18097219863050582,4.0808501597473393e-07,0.11234838609025444,0.9959572847244446,0.03042475639454029,0.21893040205202702,4.0808501597473393e-07,0.6970882500488793
0.18135561430557043,4.0808501597473393e-07,0.11258641233197107,0.9958732640364142,0.030794404926421517,0.21939423764959487,4.0808501597473393e-07,0.6977247338941696
0.18173902998063507,4.0808501597473393e-07,0.11282443857368772,0.9957876456868564,0.031168337321016093,0.21985807324716275,4.0808501597473393e-07,0.6983589062230673
0.1821224456556997,4.0808501597473393e-07,0.11306246481540436,0.9957003994821638,0.03154661704176582,0.2203219088447306,4.0808501597473393e-07,0.6989907829597797
0.18250586133076432,4.0808501597473393e-07,0.11330049105712099,0.9956114945138329,0.031929309020971804,0.22078574444229845,4.0808501597473393e-07,0.6996200302273399
0.18288927700582897,4.0808501597473393e-07,0.11353851729883764,0.9955208992186765,0.032316479699990804,0.2212495800398663,4.0808501597473393e-07,0.7002474238193753
0.18327269268089358,4.0808501597473393e-07,0.11377654354055428,0.9954285813134717,0.03270819707814112,0.22171341563743416,4.0808501597473393e-07,0.7008725640092142
0.18365610835595822,4.0808501597473393e-07,0.11401456978227092,0.9953345077703173,0.033104530764402305,0.222177251235002,4.0808501597473393e-07,0.7014954661611723
0.18403952403102286,4.0808501597473393e-07,0.11425259602398756,0.9952386448193523,0.03350555201952021,0.22264108683256986,4.0808501597473393e-07,0.7021161454837241
0.18442293970608747,4.0808501597473393e-07,0.1144906222657042,0.9951409578942311,0.0339113338298513,0.22310492243013771,4.0808501597473393e-07,0.7027346170605164
0.18480635538115212,4.0808501597473393e-07,0.11472864850742084,0.9950414116399791,0.03432195093800628,0.22356875802770557,4.0808501597473393e-07,0.7033508957767974
0.18518977105621676,4.0808501597473393e-07,0.11496667474913748,0.9949399698484012,0.034737479922198944,0.22403259362527342,4.0808501597473393e-07,0.7039641591575836
0.18557318673128137,4.0808501597473393e-07,0.11520470099085413,0.9948365954853379,0.03515799923926061,0.22449642922284127,4.0808501597473393e-07,0.704578256414603
0.185956602406346,4.0808501597473393e-07,0.11544272723257076,0.9947312506301252,0.03558358930379016,0.22496026482040912,4.0808501597473393e-07,0.7051870067356001
0.18634001808141065,4.0808501597473393e-07,0.1156807534742874,0.9946238964121292,0.03601433254040813,0.22542410041797697,4.0808501597473393e-07,0.7057947282224756
0.18672343375647527,4.0808501597473393e-07,0.11591877971600405,0.9945144930557507,0.03645031345872379,0.22588793601554483,4.0808501597473393e-07,0.7063985515708749
0.1871068494315399,4.0808501597473393e-07,0.11615680595772068,0.9944029998313996,0.03689161872388947,0.22635177161311268,4.0808501597473393e-07,0.7070047157704423
0.18749026510660452,4.0808501597473393e-07,0.11639483219943733,0.9942893748973305,0.037335003341791594,0.22681560721068056,4.0808501597473393e-07,0.7076055847023559
0.18787368078166916,4.0808501597473393e-07,0.11663285844115397,0.9941735755444157,0.037787226272738665,0.2272794428082484,4.0808501597473393e-07,0.7082045140870532
0.1882570964567338,4.0808501597473393e-07,0.1168708846828706,0.9940555578832809,0.0382450472232914,0.22774327840581626,4.0808501597473393e-07,0.7088015153898738
0.18864051213179842,4.0808501597473393e-07,0.11710891092458725,0.9939352768899702,0.03870856225094764,0.22820711400338412,4.0808501597473393e-07,0.7093965996329797
0.18902392780686306,4.0808501597473393e-07,0.11734693716630389,0.9938126864465902,0.03917786996351478,0.22867094960095197,4.0808501597473393e-07,0.7099897773821305
0.1894073434819277,4.0808501597473393e-07,0.11758496340802053,0.9936877392492489,0.03965307162419126,0.22913478519851982,4.0808501597473393e-07,0.7105810587094128
0.1897907591569923,4.0808501597473393e-07,0.11782298964973717,0.9935603867177765,0.040134271241034095,0.22959862079608767,4.0808501597473393e-07,0.7111684593183456
0.19017417483205695,4.0808501597473393e-07,0.11806101589145382,0.9934305790473046,0.04062157566936358,0.23006245639365552,4.0808501597473393e-07,0.7117549067767235
0.1905575905071216,4.0808501597473393e-07,0.11829904213317045,0.993298265096261,0.04111509470556552,0.23052629199122338,4.0808501597473393e-07,0.7123427234258689
0.1909410061821862,4.0808501597473393e-07,0.11853706837488709,0.9931633923488318,0.04161494121125592,0.23099012758879123,4.0808501597473393e-07,0.7129252344234347
0.19132442185725085,4.0808501597473393e-07,0.11877509461660374,0.9930259068495245,0.042121231228977325,0.23145396318635908,4.0808501597473393e-07,0.7135057965088195
None,None,0.11901312085832037,0.9928857532481458,0.04263408407411263,None,None,None
None,None,0.11925114710003702,0.9927428745989397,0.043153622506445236,None,None,None
None,None,0.11948917334175366,0.9925972123999303,0.04367997281135659,None,None,None
None,None,0.11972719958347029,0.9924487065142884,0.04421326497457177,None,None,None
None,None,0.11996522582518694,0.9922972951060275,0.04475363281019254,None,None,None
None,None,0.12020325206690358,0.9921429145759033,0.045301214114513946,None,None,None
None,None,0.12044127830862023,0.9919854994301139,0.045856150824442936,None,None,None
None,None,0.12067930455033686,0.9918249823314842,0.04641858918877886,None,None,None
None,None,0.1209173307920535,0.9916608851836767,0.046988718202828045,None,None,None
None,None,0.12115535703377014,0.9914939873282073,0.04756661402955886,None,None,None
None,None,0.12139338327548678,0.9913237738230288,0.048152477754431544,None,None,None
None,None,0.12163140951720343,0.9911501688324824,0.048746474683551824,None,None,None
None,None,0.12186943575892006,0.9909730942253672,0.04934877540807581,None,None,None
None,None,0.1221074620006367,0.990792469413554,0.04995955601001537,None,None,None
None,None,0.12234548824235335,0.9906082113375057,0.05058063620963121,None,None,None
None,None,0.12258351448406998,0.9904202342095295,0.05120888891881693,None,None,None
None,None,0.12282154072578663,0.9902284495327353,0.051846185264702055,None,None,None
None,None,0.12305956696750327,0.990032765849979,0.052489391692929516,None,None,None
None,None,0.1232975932092199,0.989833088855337,0.053145383775713054,None,None,None
None,None,0.12353561945093655,0.989629320989468,0.05381104190095378,None,None,None
None,None,0.12377364569265319,0.9894213613762044,0.05448658802280987,None,None,None
None,None,0.12401167193436984,0.9892091057351674,0.05517225188077341,None,None,None
None,None,0.12424969817608647,0.9889924462231978,0.05586827138120179,None,None,None
None,None,0.1244877244178031,0.9887712711681209,0.05657489298480148,None,None,None
None,None,0.12472575065951975,0.9885454649941778,0.05729237210687602,None,None,None
None,None,0.12496377690123639,0.9883149079526292,0.05802097355846103,None,None,None
None,None,0.12520180314295304,0.9880794759551206,0.0587609720088061,None,None,None
None,None,0.1254398293846697,0.9878390403968721,0.059512652462308975,None,None,None
None,None,0.1256778556263863,0.987593467826566,0.06027631079069041,None,None,None
None,None,0.12591588186810296,0.9873426198053238,0.06105225427496105,None,None,None
None,None,0.1261539081098196,0.9870863526039593,0.061840802194911615,None,None,None
None,None,0.12639193435153623,0.986824516910559,0.06264228645216613,None,None,None
None,None,0.12662996059325288,0.9865569575984557,0.06345705222781511,None,None,None
None,None,0.12686798683496953,0.9862835133491596,0.06428545870037983,None,None,None
None,None,0.12710601307668615,0.9860040163181018,0.06512787979343738,None,None,None
None,None,0.1273440393184028,0.9857182918889075,0.0659847049699363,None,None,None
None,None,0.12758206556011945,0.9854261581325064,0.06685634010884825,None,None,None
None,None,0.1278200918018361,0.9851274254689277,0.06774320841882184,None,None,None
None,None,0.12805811804355272,0.9848218963475123,0.06864575139530572,None,None,None
None,None,0.12829614428526936,0.9845093645573306,0.06956442990897384,None,None,None
None,None,0.128534170526986,0.9841896140500878,0.07050228024660678,None,None,None
None,None,0.12877219676870263,0.9838624226110201,0.07145327641008582,None,None,None
None,None,0.12901022301041928,0.9835275540004036,0.07242193996366496,None,None,None
None,None,0.12924824925213593,0.9831847591361319,0.0734121603990353,None,None,None
None,None,0.12948627549385255,0.9828337861001729,0.07441784869185737,None,None,None
None,None,0.1297243017355692,0.9824743620368694,0.07544723003252113,None,None,None
None,None,0.12996232797728585,0.9821062063114792,0.07649364541329513,None,None,None
None,None,0.1302003542190025,0.9817290224588074,0.07755739936974998,None,None,None
None,None,0.13043838046071912,0.9813424996419361,0.07864585788258517,None,None,None
None,None,0.13067640670243577,0.9809463114696907,0.07975641872770249,None,None,None
None,None,0.13091443294415242,0.980540114818837,0.08088985172908819,None,None,None
None,None,0.13115245918586904,0.980123548630771,0.08204696682674645,None,None,None
None,None,0.1313904854275857,0.979696232795759,0.08322861680665584,None,None,None
None,None,0.13162851166930234,0.9792577666917819,0.08443570028293296,None,None,None
None,None,0.131866537911019,0.9788077277210457,0.08566916492800299,None,None,None
None,None,0.1321045641527356,0.9783456697419838,0.08693001096313369,None,None,None
None,None,0.13234259039445226,0.9778711212810539,0.08821929497019992,None,None,None
None,None,0.1325806166361689,0.9773835835329804,0.08954146871646257,None,None,None
None,None,0.13281864287788553,0.9768825286428104,0.09089104495546911,None,None,None
None,None,0.13305666911960218,0.976367396913169,0.09227261035048054,None,None,None
None,None,0.13329469536131883,0.9758375946213844,0.09368749219346444,None,None,None
None,None,0.13353272160303545,0.9752924911346771,0.09513709891812477,None,None,None
None,None,0.1337707478447521,0.974731415949306,0.09662292648921632,None,None,None
None,None,0.13400877408646875,0.9741536553970809,0.09814656539704773,None,None,None
None,None,0.1342468003281854,0.9735584488970158,0.09970970834178225,None,None,None
None,None,0.13448482656990202,0.9729449850613101,0.10131415859274476,None,None,None
None,None,0.13472285281161867,0.9723123972098144,0.10296183919785076,None,None,None
None,None,0.13496087905333531,0.9716597582297288,0.10465480313444753,None,None,None
None,None,0.13519890529505194,0.9709860756281672,0.10639524427310539,None,None,None
None,None,0.13543693153676858,0.9702902851568067,0.10818550961212224,None,None,None
None,None,0.13567495777848523,0.9695712441601712,0.11002811261067844,None,None,None
None,None,0.13591298402020185,0.9688268961477507,0.11192595480445645,None,None,None
None,None,0.1361510102619185,0.9680565419789787,0.1138817826480864,None,None,None
None,None,0.13638903650363515,0.9672588933091408,0.11589867096059941,None,None,None
None,None,0.1366270627453518,0.9664324072224159,0.11797996339007338,None,None,None
None,None,0.13686508898706842,0.9655754165475701,0.12012925886293851,None,None,None
None,None,0.13710311522878507,0.9646861175433465,0.12235043444296716,None,None,None
None,None,0.13734114147050172,0.9637761734733944,0.1246437382029475,None,None,None
None,None,0.13757916771221834,0.9628162310791893,0.12702143448718928,None,None,None
None,None,0.137817193953935,0.9618176068636823,0.12948457085055645,None,None,None
None,None,0.13805522019565164,0.9607778008119766,0.13203929303889267,None,None,None
None,None,0.1382932464373683,0.9596940927721128,0.1346870383828575,None,None,None
None,None,0.1385312726790849,0.9585635236257464,0.1374404519269883,None,None,None
None,None,0.13876929892080156,0.957392604175141,0.14029954449187187,None,None,None
None,None,0.1390073251625182,0.9561622383863387,0.14327636951538714,None,None,None
None,None,0.13924535140423483,0.954870573958218,0.14637667494689274,None,None,None
None,None,0.13948337764595148,0.9535173363456607,0.14961069332453966,None,None,None
None,None,0.13972140388766813,0.9520996998562191,0.15298503046373527,None,None,None
None,None,0.13995943012938475,0.9506122396116429,0.15650920745278235,None,None,None
None,None,0.1401974563711014,0.9490486750762467,0.1601934822866325,None,None,None
None,None,0.14043548261281805,0.9474033314089786,0.16404821485055168,None,None,None
None,None,0.1406735088545347,0.9456701507576315,0.16808411800457862,None,None,None
None,None,0.14091153509625132,0.9438427253609164,0.17231208062742143,None,None,None
None,None,0.14114956133796797,0.9419143621429311,0.17674384083706934,None,None,None
None,None,0.14138758757968461,0.9398781874828053,0.18138761063173356,None,None,None
None,None,0.14162561382140124,0.9377273049928782,0.18625406943113387,None,None,None
None,None,0.14186364006311789,0.9354550044953899,0.191351623122927,None,None,None
None,None,0.14210166630483453,0.9330550879130547,0.19668522118495801,None,None,None
None,None,0.14233969254655116,0.9305222093783398,0.20225421801151047,None,None,None
None,None,0.1425777187882678,0.9278523085732691,0.2080629883335567,None,None,None
None,None,0.14281574502998445,0.9250430742327936,0.21410076308376846,None,None,None
None,None,0.1430537712717011,0.9220943909537209,0.2203542483794058,None,None,None
None,None,0.14329179751341772,0.9190086976451404,0.2268038836899662,None,None,None
None,None,0.14352982375513437,0.9157911798620485,0.23342362637392547,None,None,None
None,None,0.14376784999685102,0.9124510031809094,0.24018131183464822,None,None,None
None,None,0.14400587623856764,0.908999818912233,0.24704281971270942,None,None,None
None,None,0.1442439024802843,0.9054335754214848,0.2539754747163692,None,None,None
None,None,0.14448192872200094,0.9017927699917563,0.2609273744133242,None,None,None
None,None,0.1447199549637176,0.8980773630245281,0.2678682702872737,None,None,None
None,None,0.1449579812054342,0.8942973707839091,0.2747653954694357,None,None,None
None,None,0.14519600744715086,0.8904555768517712,0.28158976915958855,None,None,None
None,None,0.1454340336888675,0.8865877254600785,0.2883113066007345,None,None,None
None,None,0.14567205993058413,0.8826864192704411,0.29491829101017564,None,None,None
None,None,0.14591008617230078,0.878761809252348,0.301390094616395,None,None,None
None,None,0.14614811241401743,0.8748193273822912,0.3077181419075452,None,None,None
None,None,0.14638613865573405,0.8708628966484926,0.3139006998747369,None,None,None
None,None,0.1466241648974507,0.8668951270268217,0.3199306907214542,None,None,None
None,None,0.14686219113916735,0.8629175158614386,0.32580910694263715,None,None,None
None,None,0.147100217380884,0.8589306433069761,0.33153732824697724,None,None,None
None,None,0.14733824362260062,0.8549343461315126,0.3371182072837261,None,None,None
None,None,0.14757626986431727,0.8509278672036787,0.34255558406946235,None,None,None
None,None,0.14781429610603392,0.8469099796480456,0.3478539678511471,None,None,None
None,None,0.14805232234775054,0.8428790878942931,0.35301705111894066,None,None,None
None,None,0.14829034858946719,0.8388333057685553,0.3580542992506717,None,None,None
None,None,0.14852837483118383,0.8347705221239924,0.3629642591709988,None,None,None
None,None,0.14876640107290046,0.8306884419499717,0.36775962567230014,None,None,None
None,None,0.1490044273146171,0.8265846272029483,0.3724389764708948,None,None,None
None,None,0.14924245355633375,0.8224565165017753,0.3770110230890493,None,None,None
None,None,0.1494804797980504,0.8183014425342138,0.3814796316127629,None,None,None
None,None,0.14971850603976702,0.8141166491341335,0.38584942410634787,None,None,None
None,None,0.14995653228148367,0.8098998300098738,0.39012623699874166,None,None,None
None,None,0.15019455852320032,0.8056474613430827,0.39431264641609953,None,None,None
None,None,0.15043258476491694,0.8013608629092301,0.3984136304707755,None,None,None
None,None,0.1506706110066336,0.7970283222195376,0.40243043155199837,None,None,None
None,None,0.15090863724835024,0.792645601676638,0.4063740493395225,None,None,None
None,None,0.15114666349006686,0.7882190049833806,0.4102410748200475,None,None,None
None,None,0.1513846897317835,0.7837406517302018,0.4140337950405419,None,None,None
None,None,0.15162271597350016,0.7792080999943605,0.4177619027532514,None,None,None
None,None,0.1518607422152168,0.7746145497130875,0.42142482126559416,None,None,None
None,None,0.15209876845693343,0.7699526351058418,0.42502600352601744,None,None,None
None,None,0.15233679469865008,0.7652280810935147,0.428565190422272,None,None,None
None,None,0.15257482094036673,0.7604367872477212,0.43205066187397306,None,None,None
None,None,0.15281284718208335,0.7555640161735341,0.43548031242438395,None,None,None
None,None,0.1530508734238,0.7506095003078856,0.43885815624110847,None,None,None
None,None,0.15328889966551665,0.7455622285085215,0.4421874049763136,None,None,None
None,None,0.1535269259072333,0.7404397858427767,0.4454664175507896,None,None,None
None,None,0.15376495214894992,0.7351991877046805,0.4487033716589082,None,None,None
None,None,0.15400297839066657,0.7298589776584162,0.4518957163546674,None,None,None
None,None,0.15424100463238322,0.7244050543772819,0.4550467632631264,None,None,None
None,None,0.15447903087409984,0.718829188063769,0.4581622664287478,None,None,None
None,None,0.1547170571158165,0.7131222994909207,0.4612375269341645,None,None,None
None,None,0.15495508335753314,0.7072743109274571,0.46427785342903555,None,None,None
None,None,0.15519310959924976,0.7012739754602694,0.46728521638105386,None,None,None
None,None,0.1554311358409664,0.6951086630871931,0.4702616055909679,None,None,None
None,None,0.15566916208268305,0.6887640994475638,0.4732098992014593,None,None,None
None,None,0.1559071883243997,0.6822240412050488,0.4761306455019183,None,None,None
None,None,0.15614521456611632,0.6754633227366553,0.4790274496177086,None,None,None
None,None,0.15638324080783297,0.6684738702491331,0.4819009353139786,None,None,None
None,None,0.15662126704954962,0.6612288919329175,0.4847538436207739,None,None,None
None,None,0.15685929329126624,0.6536916480203089,0.48759059999456145,None,None,None
None,None,0.1570973195329829,0.645829013665973,0.4904121284312787,None,None,None
None,None,0.15733534577469954,0.6375971351280203,0.4932230020699074,None,None,None
None,None,0.15757337201641616,0.6289430553162019,0.4960272314513517,None,None,None
None,None,0.1578113982581328,0.6198013323340139,0.49882951231041456,None,None,None
None,None,0.15804942449984946,0.6100821643860759,0.5016362255993051,None,None,None
None,None,0.1582874507415661,0.5996831961256325,0.5044539130452793,None,None,None
None,None,0.15852547698328273,0.5884325244877967,0.5072944118835446,None,None,None
None,None,0.15876350322499938,4.0808501597473393e-07,0.5351933656960589,None,None,None
None,None,0.15900152946671603,4.0808501597473393e-07,0.5366559519169761,None,None,None
None,None,0.15923955570843265,4.0808501597473393e-07,0.5381089101748193,None,None,None
None,None,0.1594775819501493,4.0808501597473393e-07,0.5395523484218642,None,None,None
None,None,0.15971560819186595,4.0808501597473393e-07,0.5409863729645193,None,None,None
None,None,0.15995363443358257,4.0808501597473393e-07,0.542411088525023,None,None,None
None,None,0.16019166067529922,4.0808501597473393e-07,0.5438265982468709,None,None,None
None,None,0.16042968691701587,4.0808501597473393e-07,0.5452330482678034,None,None,None
None,None,0.16066771315873252,4.0808501597473393e-07,0.5466305032042028,None,None,None
None,None,0.16090573940044914,4.0808501597473393e-07,0.5480190593957157,None,None,None
None,None,0.1611437656421658,4.0808501597473393e-07,0.5493988135528941,None,None,None
None,None,0.16138179188388244,4.0808501597473393e-07,0.5507698609236725,None,None,None
None,None,0.16161981812559906,4.0808501597473393e-07,0.5521322953178108,None,None,None
None,None,0.1618578443673157,4.0808501597473393e-07,0.553486209138647,None,None,None
None,None,0.16209587060903236,4.0808501597473393e-07,0.5548316934073693,None,None,None
None,None,0.162333896850749,4.0808501597473393e-07,0.5561688377843645,None,None,None
None,None,0.16257192309246563,4.0808501597473393e-07,0.5574977306011607,None,None,None
None,None,0.16280994933418227,4.0808501597473393e-07,0.5588184588796389,None,None,None
None,None,0.16304797557589892,4.0808501597473393e-07,0.560131108361869,None,None,None
None,None,0.16328600181761554,4.0808501597473393e-07,0.5614357635278706,None,None,None
None,None,0.1635240280593322,4.0808501597473393e-07,0.5627325076253613,None,None,None
None,None,0.16376205430104884,4.0808501597473393e-07,0.5640214226857312,None,None,None
None,None,0.16400008054276546,4.0808501597473393e-07,0.5653025895544936,None,None,None
None,None,0.1642381067844821,4.0808501597473393e-07,0.566576087908682,None,None,None
None,None,0.16447613302619876,4.0808501597473393e-07,0.567841996280044,None,None,None
None,None,0.1647141592679154,4.0808501597473393e-07,0.5690970502992151,None,None,None
None,None,0.16495218550963203,4.0808501597473393e-07,0.5703480098019643,None,None,None
None,None,0.16519021175134868,4.0808501597473393e-07,0.5715916082512255,None,None,None
None,None,0.16542823799306533,4.0808501597473393e-07,0.5728279198070069,None,None,None
None,None,0.16566626423478195,4.0808501597473393e-07,0.5740570175842256,None,None,None
None,None,0.1659042904764986,4.0808501597473393e-07,0.5752789736699075,None,None,None
None,None,0.16614231671821525,4.0808501597473393e-07,0.5764938591513884,None,None,None
None,None,0.16638034295993187,4.0808501597473393e-07,0.5777017441266805,None,None,None
None,None,0.16661836920164852,4.0808501597473393e-07,0.5789026977229557,None,None,None
None,None,0.16685639544336517,4.0808501597473393e-07,0.5800967881204171,None,None,None
None,None,0.16709442168508182,4.0808501597473393e-07,0.5812849618628194,None,None,None
None,None,0.16733244792679844,4.0808501597473393e-07,0.5824650369048349,None,None,None
None,None,0.1675704741685151,4.0808501597473393e-07,0.583637272438131,None,None,None
None,None,0.16780850041023174,4.0808501597473393e-07,0.5848063473884023,None,None,None
None,None,0.16804652665194836,4.0808501597473393e-07,0.5859656380759887,None,None,None
None,None,0.168284552893665,4.0808501597473393e-07,0.5871218875893647,None,None,None
None,None,0.16852257913538166,4.0808501597473393e-07,0.5882687597713655,None,None,None
None,None,0.1687606053770983,4.0808501597473393e-07,0.5894102120082877,None,None,None
None,None,0.16899863161881493,4.0808501597473393e-07,0.5905453320336846,None,None,None
None,None,0.16923665786053158,4.0808501597473393e-07,0.5916742289775604,None,None,None
None,None,0.16947468410224822,4.0808501597473393e-07,0.5927969612639475,None,None,None
None,None,0.16971271034396485,4.0808501597473393e-07,0.593913586536616,None,None,None
None,None,0.1699507365856815,4.0808501597473393e-07,0.5950241616468532,None,None,None
None,None,0.17018876282739814,4.0808501597473393e-07,0.5961287427140929,None,None,None
None,None,0.17042678906911476,4.0808501597473393e-07,0.5972273851033195,None,None,None
None,None,0.1706648153108314,4.0808501597473393e-07,0.5983201434529725,None,None,None
None,None,0.17090284155254806,4.0808501597473393e-07,0.5994070716863451,None,None,None
None,None,0.1711408677942647,4.0808501597473393e-07,0.6004882230373698,None,None,None
None,None,0.17137889403598133,4.0808501597473393e-07,0.6015636500397288,None,None,None
None,None,0.17161692027769798,4.0808501597473393e-07,0.6026334045662377,None,None,None
None,None,0.17185494651941463,4.0808501597473393e-07,0.6036975378188008,None,None,None
None,None,0.17209297276113125,4.0808501597473393e-07,0.6047561003617243,None,None,None
None,None,0.1723309990028479,4.0808501597473393e-07,0.6058091421140652,None,None,None
None,None,0.17256902524456455,4.0808501597473393e-07,0.6068567114077089,None,None,None
None,None,0.17280705148628117,4.0808501597473393e-07,0.6078988553927123,None,None,None
None,None,0.17304507772799782,4.0808501597473393e-07,0.6089356247044226,None,None,None
None,None,0.17328310396971447,4.0808501597473393e-07,0.6099670667697585,None,None,None
None,None,0.17352113021143112,4.0808501597473393e-07,0.6109932284443352,None,None,None
None,None,0.17375915645314774,4.0808501597473393e-07,0.6120141560136788,None,None,None
None,None,0.1739971826948644,4.0808501597473393e-07,0.6130298952041646,None,None,None
None,None,0.17423520893658104,4.0808501597473393e-07,0.6140404912023819,None,None,None
None,None,0.17447323517829766,4.0808501597473393e-07,0.6150459886224094,None,None,None
None,None,0.1747112614200143,4.0808501597473393e-07,0.6160466504399917,None,None,None
None,None,0.17494928766173096,4.0808501597473393e-07,0.6170402676223279,None,None,None
None,None,0.1751873139034476,4.0808501597473393e-07,0.618030646249636,None,None,None
None,None,0.17542534014516423,4.0808501597473393e-07,0.6190161951789012,None,None,None
None,None,0.17566336638688088,4.0808501597473393e-07,0.6199997684927131,None,None,None
None,None,0.17590139262859752,4.0808501597473393e-07,0.6209741867795968,None,None,None
None,None,0.17613941887031415,4.0808501597473393e-07,0.6219451639165995,None,None,None
None,None,0.1763774451120308,4.0808501597473393e-07,0.6229113785533429,None,None,None
None,None,0.17661547135374744,4.0808501597473393e-07,0.6238728703849945,None,None,None
None,None,0.17685349759546407,4.0808501597473393e-07,0.6248296786826263,None,None,None
None,None,0.17709152383718071,4.0808501597473393e-07,0.6257818421759489,None,None,None
None,None,0.17732955007889736,4.0808501597473393e-07,0.6267293991710735,None,None,None
None,None,0.177567576320614,4.0808501597473393e-07,0.6276723883436894,None,None,None
None,None,0.17780560256233063,4.0808501597473393e-07,0.6286108495994425,None,None,None
None,None,0.17804362880404728,4.0808501597473393e-07,0.6295448174725404,None,None,None
None,None,0.17828165504576393,4.0808501597473393e-07,0.6304743285261886,None,None,None
None,None,0.17851968128748055,4.0808501597473393e-07,0.6313994188911476,None,None,None
None,None,0.1787577075291972,4.0808501597473393e-07,0.6323201242643366,None,None,None
None,None,0.17899573377091385,4.0808501597473393e-07,0.6332364799310305,None,None,None
None,None,0.17923376001263047,4.0808501597473393e-07,0.6341485207573968,None,None,None
None,None,0.17947178625434712,4.0808501597473393e-07,0.635056281203761,None,None,None
None,None,0.17970981249606377,4.0808501597473393e-07,0.6359597953266741,None,None,None
None,None,0.17994783873778042,4.0808501597473393e-07,0.6368590967968585,None,None,None
None,None,0.18018586497949704,4.0808501597473393e-07,0.6377542188889009,None,None,None
None,None,0.1804238912212137,4.0808501597473393e-07,0.6386451944970779,None,None,None
None,None,0.18066191746293034,4.0808501597473393e-07,0.6395320561455367,None,None,None
None,None,0.18089994370464696,4.0808501597473393e-07,0.6404148359787698,None,None,None
None,None,0.1811379699463636,4.0808501597473393e-07,0.6412935657835418,None,None,None
None,None,0.18137599618808026,4.0808501597473393e-07,0.6421682769924502,None,None,None
None,None,0.18161402242979688,4.0808501597473393e-07,0.643039000672807,None,None,None
None,None,0.18185204867151353,4.0808501597473393e-07,0.6439057675561871,None,None,None
None,None,0.18209007491323018,4.0808501597473393e-07,0.6447686080259567,None,None,None
None,None,0.18232810115494683,4.0808501597473393e-07,0.6456275521301694,None,None,None
None,None,0.18256612739666345,4.0808501597473393e-07,0.6464826295817209,None,None,None
None,None,0.1828041536383801,4.0808501597473393e-07,0.6473317318299024,None,None,None
None,None,0.18304217988009674,4.0808501597473393e-07,0.6481790707490794,None,None,None
None,None,0.18328020612181337,4.0808501597473393e-07,0.6490226302305407,None,None,None
None,None,0.18351823236353002,4.0808501597473393e-07,0.6498624388252412,None,None,None
None,None,0.18375625860524666,4.0808501597473393e-07,0.6506985247706571,None,None,None
None,None,0.1839942848469633,4.0808501597473393e-07,0.6515309159956885,None,None,None
None,None,0.18423231108867993,4.0808501597473393e-07,0.6523596401251265,None,None,None
None,None,0.18447033733039658,4.0808501597473393e-07,0.6531880675077621,None,None,None
None,None,0.18470836357211323,4.0808501597473393e-07,0.6540095391416416,None,None,None
None,None,0.18494638981382985,4.0808501597473393e-07,0.6548274247743117,None,None,None
None,None,0.1851844160555465,4.0808501597473393e-07,0.6556417508590088,None,None,None
None,None,0.18542244229726315,4.0808501597473393e-07,0.6564525435639956,None,None,None
None,None,0.18566046853897977,4.0808501597473393e-07,0.6572598085395486,None,None,None
None,None,0.18589849478069642,4.0808501597473393e-07,0.6580636407539395,None,None,None
None,None,0.18613652102241307,4.0808501597473393e-07,0.6588640065524136,None,None,None
None,None,0.18637454726412972,4.0808501597473393e-07,0.6596609408663265,None,None,None
None,None,0.18661257350584634,4.0808501597473393e-07,0.6604544684784414,None,None,None
None,None,0.186850599747563,4.0808501597473393e-07,0.661244613908522,None,None,None
None,None,0.18708862598927964,4.0808501597473393e-07,0.6620314014253246,None,None,None
None,None,0.18732665223099626,4.0808501597473393e-07,0.6628148550430926,None,None,None
None,None,0.1875646784727129,4.0808501597473393e-07,0.6635949985256633,None,None,None
None,None,0.18780270471442956,4.0808501597473393e-07,0.6643718553944893,None,None,None
None,None,0.18804073095614618,4.0808501597473393e-07,0.6651454489276124,None,None,None
None,None,0.18827875719786283,4.0808501597473393e-07,0.6659158021645891,None,None,None
None,None,0.18851678343957948,4.0808501597473393e-07,0.6666829379090176,None,None,None
None,None,0.18875480968129613,4.0808501597473393e-07,0.6674468787335496,None,None,None
None,None,0.18899283592301275,4.0808501597473393e-07,0.6682076469803065,None,None,None
None,None,0.1892308621647294,4.0808501597473393e-07,0.6689652647646415,None,None,None
None,None,0.18946888840644605,4.0808501597473393e-07,0.6697197539833785,None,None,None
None,None,0.18970691464816267,4.0808501597473393e-07,0.6704711363072747,None,None,None
None,None,0.18994494088987932,4.0808501597473393e-07,0.6712194331925331,None,None,None
None,None,0.19018296713159596,4.0808501597473393e-07,0.6719628101856742,None,None,None
None,None,0.19042099337331259,4.0808501597473393e-07,0.6727050672097294,None,None,None
None,None,0.19065901961502923,4.0808501597473393e-07,0.6734443005527194,None,None,None
None,None,0.19089704585674588,4.0808501597473393e-07,0.6741805308195381,None,None,None
None,None,0.19113507209846253,4.0808501597473393e-07,0.674915373416762,None,None,None
None,None,0.19137309834017915,4.0808501597473393e-07,0.6756455942224823,None,None,None
None,None,0.1916111245818958,4.0808501597473393e-07,0.6763728738670801,None,None,None
None,None,0.19184915082361245,4.0808501597473393e-07,0.6770972322011894,None,None,None
None,None,0.19208717706532907,4.0808501597473393e-07,0.6778186888738575,None,None,None
None,None,0.19232520330704572,4.0808501597473393e-07,0.678537263343254,None,None,None
None,None,0.19256322954876237,4.0808501597473393e-07,0.6792529748741807,None,None,None
None,None,0.19280125579047902,4.0808501597473393e-07,0.6799658425435754,None,None,None
None,None,0.19303928203219564,4.0808501597473393e-07,0.6806758852364396,None,None,None
None,None,0.1932773082739123,4.0808501597473393e-07,0.6813831216650964,None,None,None
None,None,0.19351533451562894,4.0808501597473393e-07,0.6820875703465067,None,None,None
None,None,0.19375336075734556,4.0808501597473393e-07,0.6827892496215168,None,None,None
None,None,0.1939913869990622,4.0808501597473393e-07,0.6834881776622667,None,None,None
None,None,0.19422941324077886,4.0808501597473393e-07,0.6841843724543929,None,None,None
None,None,0.19446743948249548,4.0808501597473393e-07,0.6848778518191597,None,None,None
None,None,0.19470546572421213,4.0808501597473393e-07,0.6855686333989972,None,None,None
None,None,0.19494349196592878,4.0808501597473393e-07,0.6862567346796347,None,None,None
None,None,0.19518151820764543,4.0808501597473393e-07,0.6869421729726946,None,None,None
None,None,0.19541954444936205,4.0808501597473393e-07,0.6876249654300116,None,None,None
None,None,0.1956575706910787,4.0808501597473393e-07,0.6883051290391448,None,None,None
None,None,0.19589559693279535,4.0808501597473393e-07,0.6889826806342998,None,None,None
None,None,0.19613362317451197,4.0808501597473393e-07,0.6896576368911165,None,None,None
None,None,0.19637164941622862,4.0808501597473393e-07,0.6903300143286024,None,None,None
None,None,0.19660967565794527,4.0808501597473393e-07,0.6909998293238148,None,None,None
None,None,0.1968477018996619,4.0808501597473393e-07,0.691667098088241,None,None,None
None,None,0.19708572814137854,4.0808501597473393e-07,0.6923318367073654,None,None,None
None,None,0.19732375438309518,4.0808501597473393e-07,0.6929940610952702,None,None,None
None,None,0.19756178062481183,4.0808501597473393e-07,0.6936537870552963,None,None,None
None,None,0.19779980686652845,4.0808501597473393e-07,0.694311030225951,None,None,None
None,None,0.1980378331082451,4.0808501597473393e-07,0.6949658061281485,None,None,None
None,None,0.19827585934996175,4.0808501597473393e-07,0.6956181301254908,None,None,None
None,None,0.19851388559167837,4.0808501597473393e-07,0.6962680174647583,None,None,None
None,None,0.19875191183339502,4.0808501597473393e-07,0.6969154832667358,None,None,None
None,None,0.19898993807511167,4.0808501597473393e-07,0.6975605425162087,None,None,None
None,None,0.19922796431682832,4.0808501597473393e-07,0.6982032100720922,None,None,None
None,None,0.19946599055854494,4.0808501597473393e-07,0.6988435006760872,None,None,None
None,None,0.1997040168002616,4.0808501597473393e-07,0.6994810861143653,None,None,None
None,None,0.19994204304197824,4.0808501597473393e-07,0.7001167257331912,None,None,None
None,None,0.20018006928369486,4.0808501597473393e-07,0.7007500274104018,None,None,None
None,None,0.2004180955254115,4.0808501597473393e-07,0.7013810054740875,None,None,None
None,None,0.20065612176712816,4.0808501597473393e-07,0.7020096741398458,None,None,None
None,None,0.20089414800884478,4.0808501597473393e-07,0.702636047491392,None,None,None
None,None,0.20113217425056143,4.0808501597473393e-07,0.7032601394783745,None,None,None
None,None,0.20137020049227808,4.0808501597473393e-07,0.7038811742651794,None,None,None
None,None,0.20160822673399473,4.0808501597473393e-07,0.7045029271534778,None,None,None
None,None,0.20184625297571135,4.0808501597473393e-07,0.7051192389352545,None,None,None
None,None,0.202084279217428,4.0808501597473393e-07,0.7057355100773374,None,None,None
None,None,0.20232230545914465,4.0808501597473393e-07,0.7063456199923933,None,None,None
None,None,0.20256033170086127,4.0808501597473393e-07,0.7069590569392491,None,None,None
None,None,0.20279835794257792,4.0808501597473393e-07,0.7075671004299774,None,None,None
None,None,0.20303638418429457,4.0808501597473393e-07,0.7081731052677305,None,None,None
None,None,0.2032744104260112,4.0808501597473393e-07,0.7087770820525062,None,None,None
None,None,0.20351243666772784,4.0808501597473393e-07,0.7093790409696705,None,None,None
None,None,0.20375046290944449,4.0808501597473393e-07,0.709978991793023,None,None,None
None,None,0.20398848915116113,4.0808501597473393e-07,0.7105769438614374,None,None,None
None,None,0.20422651539287776,4.0808501597473393e-07,0.7111707917501368,None,None,None
None,None,0.2044645416345944,4.0808501597473393e-07,0.7117637489514854,None,None,None
None,None,0.20470256787631105,4.0808501597473393e-07,0.712357975845443,None,None,None
None,None,0.20494059411802767,4.0808501597473393e-07,0.7129467969873213,None,None,None
None,None,0.20517862035974432,4.0808501597473393e-07,0.7135335685473053,None,None,None
None,None,0.20541664660146097,4.0808501597473393e-07,0.7141183027634015,None,None,None
None,None,0.20565467284317762,4.0808501597473393e-07,0.714701011836806,None,None,None
None,None,0.20589269908489424,4.0808501597473393e-07,0.7152850518744734,None,None,None
None,None,0.2061307253266109,4.0808501597473393e-07,0.7158637471355609,None,None,None
None,None,0.20636875156832754,4.0808501597473393e-07,0.7164404536694946,None,None,None
None,None,0.20660677781004416,4.0808501597473393e-07,0.7170151835804754,None,None,None
None,None,0.2068448040517608,4.0808501597473393e-07,0.7175881814721382,None,None,None
None,None,0.20708283029347746,4.0808501597473393e-07,0.7181594369874991,None,None,None
None,None,0.20732085653519408,4.0808501597473393e-07,0.7187287341467404,None,None,None
None,None,0.20755888277691073,4.0808501597473393e-07,0.7192960839934851,None,None,None
None,None,0.20779690901862738,4.0808501597473393e-07,0.7198614974873911,None,None,None
None,None,0.20803493526034403,4.0808501597473393e-07,0.7204249855010518,None,None,None
None,None,0.20827296150206065,4.0808501597473393e-07,0.7209878626485625,None,None,None
None,None,0.2085109877437773,4.0808501597473393e-07,0.7215476877680606,None,None,None
None,None,0.20874901398549395,4.0808501597473393e-07,0.722105632002414,None,None,None
None,None,0.20898704022721057,4.0808501597473393e-07,0.7226617066792216,None,None,None
None,None,0.20922506646892722,4.0808501597473393e-07,0.7232159231033778,None,None,None
None,None,0.20946309271064387,4.0808501597473393e-07,0.7237660767953092,None,None,None
None,None,0.2097011189523605,4.0808501597473393e-07,0.7243163839357389,None,None,None
None,None,0.20993914519407714,4.0808501597473393e-07,0.7248648496667147,None,None,None
None,None,0.21017717143579379,4.0808501597473393e-07,0.7254114841668579,None,None,None
None,None,0.21041519767751043,4.0808501597473393e-07,0.7259562975489445,None,None,None
None,None,0.21065322391922706,4.0808501597473393e-07,0.7264992998605582,None,None,None
None,None,0.2108912501609437,4.0808501597473393e-07,0.7270405010918695,None,None,None
None,None,0.21112927640266035,4.0808501597473393e-07,0.7275799499776415,None,None,None
None,None,0.21136730264437698,4.0808501597473393e-07,0.7281176213025249,None,None,None
None,None,0.21160532888609362,4.0808501597473393e-07,0.7286535232981705,None,None,None
None,None,0.21184335512781027,4.0808501597473393e-07,0.7291876656000222,None,None,None
None,None,0.2120813813695269,4.0808501597473393e-07,0.729720346024361,None,None,None
None,None,0.21231940761124354,4.0808501597473393e-07,0.7302509442845123,None,None,None
None,None,0.2125574338529602,4.0808501597473393e-07,0.7307798088447848,None,None,None
None,None,0.21279546009467684,4.0808501597473393e-07,0.7313069489292271,None,None,None
None,None,0.21303348633639346,4.0808501597473393e-07,0.7318323736958818,None,None,None
None,None,0.2132715125781101,4.0808501597473393e-07,0.7323560922273094,None,None,None
None,None,0.21350953881982676,4.0808501597473393e-07,0.7328781135424978,None,None,None
None,None,0.21374756506154338,4.0808501597473393e-07,0.7333984465896384,None,None,None
None,None,0.21398559130326003,4.0808501597473393e-07,0.7339171002521981,None,None,None
None,None,0.21422361754497668,4.0808501597473393e-07,0.7344340833431483,None,None,None
None,None,0.21446164378669333,4.0808501597473393e-07,0.7349494046114029,None,None,None
None,None,0.21469967002840995,4.0808501597473393e-07,0.7354630727422491,None,None,None
None,None,0.2149376962701266,4.0808501597473393e-07,0.735975645252442,None,None,None
None,None,0.21517572251184325,4.0808501597473393e-07,0.7364861259856799,None,None,None
None,None,0.21541374875355987,4.0808501597473393e-07,0.7369949834975501,None,None,None
None,None,0.21565177499527652,4.0808501597473393e-07,0.7375022263375139,None,None,None
None,None,0.21588980123699317,4.0808501597473393e-07,0.7380083641550063,None,None,None
None,None,0.2161278274787098,4.0808501597473393e-07,0.7385135314970279,None,None,None
None,None,0.21636585372042644,4.0808501597473393e-07,0.7390138918267721,None,None,None
None,None,0.2166038799621431,4.0808501597473393e-07,0.7395161498218445,None,None,None
None,None,0.21684190620385974,4.0808501597473393e-07,0.7400136333127092,None,None,None
None,None,0.21707993244557636,4.0808501597473393e-07,0.7405122445902418,None,None,None
None,None,0.217317958687293,4.0808501597473393e-07,0.7410084177353081,None,None,None
None,None,0.21755598492900965,4.0808501597473393e-07,0.7415030418068868,None,None,None
None,None,0.21779401117072628,4.0808501597473393e-07,0.7419961246218644,None,None,None
None,None,0.21803203741244293,4.0808501597473393e-07,0.7424876738977233,None,None,None
None,None,0.21827006365415957,4.0808501597473393e-07,0.7429776972521785,None,None,None
None,None,0.2185080898958762,4.0808501597473393e-07,0.743466202198636,None,None,None
None,None,0.21874611613759284,4.0808501597473393e-07,0.7439531961482768,None,None,None
None,None,0.2189841423793095,4.0808501597473393e-07,0.7444386863814619,None,None,None
None,None,0.21922216862102614,4.0808501597473393e-07,0.7449226800752736,None,None,None
None,None,0.21946019486274276,4.0808501597473393e-07,0.7454051842641849,None,None,None
None,None,0.2196982211044594,4.0808501597473393e-07,0.74588620585904,None,None,None
None,None,0.21993624734617606,4.0808501597473393e-07,0.7463659084358192,None,None,None
None,None,0.22017427358789268,4.0808501597473393e-07,0.7468440160048072,None,None,None
None,None,0.22041229982960933,4.0808501597473393e-07,0.7473197930054695,None,None,None
None,None,0.22065032607132598,4.0808501597473393e-07,0.7477946489119165,None,None,None
None,None,0.2208883523130426,4.0808501597473393e-07,0.7482680602795005,None,None,None
None,None,0.22112637855475925,4.0808501597473393e-07,0.7487409775535772,None,None,None
None,None,0.2213644047964759,4.0808501597473393e-07,0.749210576111746,None,None,None
None,None,0.22160243103819255,4.0808501597473393e-07,0.7496796936546927,None,None,None
None,None,0.22184045727990917,4.0808501597473393e-07,0.7501473928072977,None,None,None
None,None,0.22207848352162582,4.0808501597473393e-07,0.7506136798065373,None,None,None
None,None,0.22231650976334247,4.0808501597473393e-07,0.7510785607605238,None,None,None
None,None,0.2225545360050591,4.0808501597473393e-07,0.7515453861211032,None,None,None
None,None,0.22279256224677574,4.0808501597473393e-07,0.7520074727603373,None,None,None
None,None,0.2230305884884924,4.0808501597473393e-07,0.7524681708297009,None,None,None
None,None,0.22326861473020904,4.0808501597473393e-07,0.7529274858435361,None,None,None
None,None,0.22350664097192566,4.0808501597473393e-07,0.7533854231536733,None,None,None
None,None,0.2237446672136423,4.0808501597473393e-07,0.7538419879293827,None,None,None
None,None,0.22398269345535896,4.0808501597473393e-07,0.7542971851568255,None,None,None
None,None,0.22422071969707558,4.0808501597473393e-07,0.7547510346936672,None,None,None
None,None,0.22445874593879223,4.0808501597473393e-07,0.7552037786485352,None,None,None
None,None,0.22469677218050887,4.0808501597473393e-07,0.7556551844238344,None,None,None
None,None,0.2249347984222255,4.0808501597473393e-07,0.7561052584174514,None,None,None
None,None,0.22517282466394214,4.0808501597473393e-07,0.7565540069931215,None,None,None
None,None,0.2254108509056588,4.0808501597473393e-07,0.7570014365219866,None,None,None
None,None,0.22564887714737544,4.0808501597473393e-07,0.7574475532780711,None,None,None
None,None,0.22588690338909206,4.0808501597473393e-07,0.7578923635060859,None,None,None
None,None,0.2261249296308087,4.0808501597473393e-07,0.7583358727645668,None,None,None
None,None,0.22636295587252536,4.0808501597473393e-07,0.7587780878475431,None,None,None
None,None,0.22660098211424198,4.0808501597473393e-07,0.7592190149193581,None,None,None
None,None,0.22683900835595863,4.0808501597473393e-07,0.7596586600736149,None,None,None
None,None,0.22707703459767528,4.0808501597473393e-07,0.7600970293976054,None,None,None
None,None,0.2273150608393919,4.0808501597473393e-07,0.7605341289258223,None,None,None
None,None,0.22755308708110855,4.0808501597473393e-07,0.7609699691394627,None,None,None
None,None,0.2277911133228252,4.0808501597473393e-07,0.7614049348235477,None,None,None
None,None,0.22802913956454185,4.0808501597473393e-07,0.7618386746124796,None,None,None
None,None,0.22826716580625847,4.0808501597473393e-07,0.76227119876999,None,None,None
None,None,0.22850519204797512,4.0808501597473393e-07,0.7626991731770592,None,None,None
None,None,0.22874321828969177,4.0808501597473393e-07,0.7631300170499075,None,None,None
None,None,0.2289812445314084,4.0808501597473393e-07,0.7635582395039973,None,None,None
None,None,0.22921927077312504,4.0808501597473393e-07,0.7639860093502999,None,None,None
None,None,0.2294572970148417,4.0808501597473393e-07,0.7644126192723487,None,None,None
None,None,0.22969532325655834,4.0808501597473393e-07,0.7648380814623555,None,None,None
None,None,0.22993334949827496,4.0808501597473393e-07,0.7652598029527011,None,None,None
None,None,0.2301713757399916,4.0808501597473393e-07,0.7656819694759134,None,None,None
None,None,0.23040940198170826,4.0808501597473393e-07,0.7661029593844941,None,None,None
None,None,0.23064742822342488,4.0808501597473393e-07,0.7665227825812665,None,None,None
None,None,0.23088545446514153,4.0808501597473393e-07,0.7669414120743683,None,None,None
None,None,0.23112348070685818,4.0808501597473393e-07,0.7673588526872666,None,None,None
None,None,0.2313615069485748,4.0808501597473393e-07,0.7677751092020246,None,None,None
None,None,0.23159953319029145,4.0808501597473393e-07,0.7681901863139643,None,None,None
None,None,0.2318375594320081,4.0808501597473393e-07,0.7686040886482615,None,None,None
None,None,0.23207558567372474,4.0808501597473393e-07,0.769016820769903,None,None,None
None,None,0.23231361191544136,4.0808501597473393e-07,0.769428387160951,None,None,None
None,None,0.232551638157158,4.0808501597473393e-07,0.769838792230339,None,None,None
None,None,0.23278966439887466,4.0808501597473393e-07,0.7702513850688802,None,None,None
None,None,0.23302769064059128,4.0808501597473393e-07,0.7706582324500246,None,None,None
None,None,0.23326571688230793,4.0808501597473393e-07,0.7710654018659866,None,None,None
None,None,0.23350374312402458,4.0808501597473393e-07,0.7714714433092967,None,None,None
None,None,0.2337417693657412,4.0808501597473393e-07,0.7718763617690773,None,None,None
None,None,0.23397979560745785,4.0808501597473393e-07,0.7722801622048266,None,None,None
None,None,0.2342178218491745,4.0808501597473393e-07,0.7726828495599309,None,None,None
None,None,0.23445584809089115,4.0808501597473393e-07,0.7730844287491563,None,None,None
None,None,0.23469387433260777,4.0808501597473393e-07,0.7734849046556033,None,None,None
None,None,0.23493190057432442,4.0808501597473393e-07,0.7738842821136134,None,None,None
None,None,0.23516992681604107,4.0808501597473393e-07,0.774282565945204,None,None,None
None,None,0.2354079530577577,4.0808501597473393e-07,0.7746797609303269,None,None,None
None,None,0.23564597929947434,4.0808501597473393e-07,0.7750758718267095,None,None,None
None,None,0.235884005541191,4.0808501597473393e-07,0.7754709033629837,None,None,None
None,None,0.23612203178290764,4.0808501597473393e-07,0.7758648602289087,None,None,None
None,None,0.23636005802462426,4.0808501597473393e-07,0.7762577470929807,None,None,None
None,None,0.2365980842663409,4.0808501597473393e-07,0.7766495685972276,None,None,None
None,None,0.23683611050805756,4.0808501597473393e-07,0.7770403293365266,None,None,None
None,None,0.23707413674977418,4.0808501597473393e-07,0.7774300339001715,None,None,None
None,None,0.23731216299149083,4.0808501597473393e-07,0.7778186868264462,None,None,None
None,None,0.23755018923320748,4.0808501597473393e-07,0.7782062926545749,None,None,None
None,None,0.2377882154749241,4.0808501597473393e-07,0.7785928558657074,None,None,None


==> anc/potential_temperatures_NJL.dat <==
sigma,VNJL_1,VNJL_2,VNJL_3
1e-05,0.000361170966057367,0.00036117096611879007,0.00036117096654231934
0.0003102902902902903,0.0003611711143614721,0.00036117117352070516,0.000361171581427136
0.0006105805805805806,0.000361171537626985,0.0003611717667738809,0.0003611733467556097
0.0009108708708708709,0.0003611722313140997,0.00036117274144661926,0.00036117625884259097
0.0012111611611611611,0.0003611731908952226,0.00036117409311883786,0.00036118031401122935
0.0015114514514514513,0.00036117441186622745,0.0003611758173933388,0.00036118550860417264
0.0018117417417417418,0.00036117588974764886,0.0003611779098969814,0.00036119183898476043
0.0021120320320320318,0.00036117762008026216,0.0003611803662762758,0.000361199301532604
0.002412322322322322,0.00036117959842040664,0.0003611831821926717,0.00036120789263886094
0.0027126126126126126,0.0003611818203362524,0.00036118635331888055,0.0003612176087025229
0.0030129029029029026,0.00036118428140575337,0.0003611898753367593,0.0003612284461283338
0.003313193193193193,0.0003611869772155718,0.0003611937439362903,0.00036124040132572144
0.0036134834834834835,0.0003611899033609395,0.00036119795481540096,0.00036125347070862374
0.003913773773773773,0.00036119305544598385,0.0003612025036803107,0.0003612676506958082
0.004214064064064063,0.0003611964290843178,0.00036120738624611376,0.0003612829377114407
0.004514354354354354,0.0003612000198999002,0.00036121259823762575,0.0003612993281859808
0.004814644644644644,0.0003612038235276671,0.00036121813539003594,0.0003613168185567159
0.005114934934934934,0.00036120783561451736,0.00036122399344986483,0.00036133540526879504
0.005415225225225225,0.0003612120511344921,0.0003612301674901508,0.0003613550847757843
0.005715515515515515,0.00036121646682236996,0.00036123665434407287,0.000361375853540305
0.006015805805805805,0.00036122107798575165,0.00036124344941698,0.00036139770672979216
0.006316096096096096,0.00036122588033406927,0.00036125054851542104,0.00036142064313209044
0.006616386386386386,0.0003612308695903482,0.00036125794745894835,0.0003614446582536554
0.006916676676676676,0.00036123604149135985,0.000361265642080201,0.0003614697486045079
0.007216966966966967,0.0003612413917875035,0.00036127362822479386,0.0003614959107040988
0.007517257257257257,0.0003612469162430354,0.0003612819017516089,0.00036152314108152395
0.007817547547547547,0.0003612526106359787,0.0003612904585326218,0.00036155143627539243
0.008117837837837837,0.0003612584707582481,0.0003612992944530963,0.00036158079283397926
0.008418128128128127,0.00036126449241568465,0.0003613084054115423,0.0003616112073151975
0.008718418418418418,0.0003612706714280975,0.00036131778731982034,0.0003616426762866609
0.009018708708708708,0.00036127700362934,0.0003613274361031968,0.00036167519632574613
0.009318998998998998,0.00036128348486733075,0.0003613373477003301,0.000361708764019579
0.009619289289289288,0.0003612901110041228,0.0003613475180633957,0.00036174337596513867
0.009919579579579578,0.00036129687791602166,0.00036135794315814845,0.00036177902876927126
0.010219869869869868,0.0003613037814934744,0.0003613686189638532,0.00036181571904868315
0.010520160160160158,0.0003613108176413332,0.00036137954147349993,0.0003618534434300935
0.01082045045045045,0.0003613179822787513,0.0003613907066937552,0.0003618921985501858
0.01112074074074074,0.00036132527133931475,0.00036140211064504546,0.0003619319810556701
0.01142103103103103,0.00036133268077108427,0.0003614137493615985,0.00036197278760335266
0.01172132132132132,0.0003613402065366436,0.00036142561889152686,0.00036201461486016356
0.01202161161161161,0.00036134784461315517,0.0003614377152968626,0.00036205745950319834
0.0123219019019019,0.00036135559099240155,0.000361450034653564,0.00036210131821972497
0.012622192192192192,0.0003613634416808967,0.00036146257305168933,0.00036214618770731566
0.012922482482482482,0.00036137139269987184,0.0003614753265953202,0.00036219206467381915
0.013222772772772772,0.0003613794400853451,0.000361488291402666,0.00036223894583736066
0.013523063063063062,0.00036138757988826015,0.0003615014636061814,0.00036228682792656397
0.013823353353353352,0.0003613958081743404,0.0003615148393524559,0.00036233570768030854
0.014123643643643642,0.00036140412102444314,0.0003615284148024908,0.0003623855818481181
0.014423933933933934,0.0003614125145343164,0.0003615421861315332,0.0003624364471898761
0.014724224224224224,0.0003614209848148142,0.00036155614952926296,0.0003624883004760687
0.015024514514514514,0.00036142952799195216,0.00036157030119981365,0.0003625411384877847
0.015324804804804804,0.0003614381402069003,0.00036158463736181423,0.0003625949580167223
0.015625095095095094,0.0003614468176160665,0.0003615991542484376,0.00036264975586525194
0.015925385385385384,0.00036145555639114507,0.000361613848107456,0.0003627055288464437
0.016225675675675674,0.00036146435271922073,0.00036162871520135226,0.0003627622737841854
0.016525965965965964,0.0003614732028026993,0.00036164375180722935,0.00036281998751307165
0.016826256256256254,0.0003614821028595089,0.0003616589542170326,0.00036287866687862574
0.017126546546546544,0.00036149104912306523,0.0003616743187374871,0.0003629383087372026
0.017426836836836837,0.0003615000378423133,0.0003616898416901812,0.0003629989099560929
0.017727127127127127,0.00036150906528188004,0.0003617055194116703,0.00036306046741357845
0.018027417417417417,0.00036151812772198394,0.0003617213482533868,0.00036312297799889065
0.018327707707707707,0.0003615272214586504,0.0003617373245819108,0.00036318643861241173
0.018627997997997997,0.0003615363428036006,0.00036175344477878263,0.00036325084618200887
0.018928288288288287,0.0003615454880844318,0.0003617697052407387,0.0003633161975960253
0.019228578578578577,0.0003615546536446315,0.000361786102379677,0.0003633824898058788
0.019528868868868867,0.00036156383584359103,0.00036180263262271944,0.00036344971975651313
0.019829159159159157,0.00036157303106818667,0.00036181929242373734,0.00036351788440418253
0.020129449449449447,0.00036158223568567155,0.0003618360782163127,0.00036358698071640994
0.020429739739739737,0.00036159144611633276,0.00036185298648630515,0.00036365700567204257
0.020730030030030027,0.0003616006587839199,0.00036187001372234295,0.00036372795626137683
0.021030320320320317,0.0003616098701283432,0.00036188715642850727,0.0003637998294861028
0.02133061061061061,0.0003616190766057084,0.000361904411124353,0.0003638726223593111
0.0216309009009009,0.00036162827468854547,0.00036192177434513084,0.0003639463319057082
0.02193119119119119,0.00036163746086566306,0.00036193924264168315,0.0003640209551614912
0.02223148148148148,0.00036164663164232197,0.00036195681258054807,0.000364096489174473
0.02253177177177177,0.0003616557835402559,0.00036197448074402894,0.0003641729310041031
0.02283206206206206,0.00036166491309769233,0.0003619922437302081,0.00036425027772150204
0.02313235235235235,0.00036167401686865164,0.00036201009815299556,0.00036432852640948254
0.02343264264264264,0.0003616830914267011,0.00036202804064204563,0.0003644076741626881
0.02373293293293293,0.0003616921333585363,0.00036204606784403376,0.0003644877180874889
0.02403322322322322,0.00036170113926906056,0.0003620641764200197,0.0003645686553021693
0.02433351351351351,0.00036171010577986523,0.00036208236304782065,0.00036465048293683744
0.0246338038038038,0.0003617190295294864,0.00036210062442142144,0.00036473319813359883
0.02493409409409409,0.00036172790717323156,0.0003621189572509051,0.0003648167980464523
0.025234384384384384,0.0003617367353834708,0.0003621373582626125,0.0003649012798414772
0.025534674674674674,0.0003617455108494774,0.0003621558241991077,0.0003649866406967711
0.025834964964964964,0.00036175423027762915,0.0003621743518192888,0.00036507287780454534
0.026135255255255254,0.0003617628903913317,0.00036219293789836043,0.0003651599883631798
0.026435545545545544,0.00036177148793124086,0.000362211579228007,0.00036524796958912337
0.026735835835835834,0.0003617800196551377,0.00036223027261633733,0.0003653368187090944
0.027036126126126124,0.00036178848233806016,0.0003622490148879401,0.0003654265329620793
0.027336416416416414,0.0003617968727724005,0.0003622678028840226,0.0003655171095994017
0.027636706706706704,0.00036180518776787046,0.0003622866334623692,0.00036560854588470193
0.027936996996996994,0.0003618134241515844,0.00036230550349741764,0.0003657008390939853
0.028237287287287284,0.00036182157876817056,0.000362324409880356,0.0003657939865157611
0.028537577577577574,0.0003618296484796807,0.00036234334951906755,0.0003658879854508898
0.028837867867867868,0.00036183763016584686,0.0003623623193383385,0.0003659828332128745
0.029138158158158158,0.0003618455207238594,0.0003623813162796988,0.0003660785271276182
0.029438448448448448,0.00036185331706872076,0.0003624003373016785,0.00036617506453373583
0.029738738738738738,0.0003618610161330582,0.0003624193793797248,0.00036627244278240184
0.030039029029029028,0.0003618686148673528,0.00036243843950634763,0.00036637065923755124
0.030339319319319318,0.00036187611023979355,0.0003624575146910364,0.00036646971127571315
0.030639609609609608,0.0003618834992365136,0.0003624766019604403,0.00036656959628626057
0.030939899899899898,0.0003618907788615344,0.0003624956983583477,0.0003666703116713202
0.031240190190190188,0.0003618979461368563,0.00036251480094575544,0.00036677185484585567
0.031540480480480484,0.0003619049981025413,0.00036253390680095893,0.0003668742232377717
0.03184077077077077,0.0003619119318166164,0.00036255301301945514,0.0003669774142877752
0.032141061061061064,0.00036191874435535093,0.0003625721167142132,0.00036708142544963906
0.03244135135135135,0.00036192543281310385,0.0003625912150155286,0.00036718625419008416
0.032741641641641644,0.0003619319943024904,0.00036261030507118985,0.0003672918979888834
0.03304193193193193,0.0003619384259543751,0.0003626293840464437,0.00036739835433888257
0.033342222222222224,0.00036194472491796886,0.0003626484491241269,0.00036750562074605586
0.03364251251251251,0.00036195088836085687,0.00036266749750468036,0.0003676136947291797
0.033942802802802804,0.00036195691346899844,0.000362686526406128,0.0003677225738213871
0.03424309309309309,0.00036196279744687976,0.0003627055330642573,0.0003678322555678362
0.034543383383383384,0.0003619685375174722,0.0003627245147325778,0.00036794273752739637
0.03484367367367368,0.0003619741309223226,0.0003627434686823694,0.0003680540172722527
0.035143963963963964,0.0003619795749216087,0.0003627623922027798,0.0003681660923879615
0.03544425425425426,0.0003619848667941808,0.0003627812826008381,0.0003682789604735129
0.035744544544544544,0.0003619900038375687,0.0003628001372014897,0.000368392619141282
0.03604483483483484,0.0003619949833681274,0.00036281895334771413,0.0003685070660172027
0.036345125125125124,0.0003619998027209817,0.00036283772840046274,0.00036862229874067703
0.03664541541541542,0.0003620044592501162,0.0003628564597387904,0.0003687383149646936
0.036945705705705705,0.00036200895032847957,0.000362875144759911,0.000368855112355862
0.037245995995996,0.0003620132733479081,0.0003628937808791352,0.0003689726885943989
0.037546286286286285,0.00036201742571934786,0.00036291236553012,0.0003690910413742948
0.03784657657657658,0.00036202140487269496,0.0003629308961646538,0.00036921016840314735
0.038146866866866865,0.00036202520825702467,0.0003629493702529407,0.0003693300674024111
0.03844715715715716,0.0003620288333405358,0.00036296778528355916,0.0003694507361073143
0.03874744744744745,0.00036203227761066187,0.00036298613876336455,0.0003695721722669562
0.03904773773773774,0.00036203553857413334,0.0003630044282177877,0.000369694373644279
0.03934802802802803,0.0003620386137567627,0.00036302265119076554,0.0003698173380161998
0.03964831831831832,0.0003620415007039163,0.00036304080524472704,0.00036994106317354836
0.03994860860860861,0.0003620441969803406,0.00036305888796078073,0.0003700655469212402
0.0402488988988989,0.00036204670017014884,0.0003630768969385967,0.00037019078707815206
0.04054918918918919,0.0003620490078770078,0.0003630948297966008,0.000370316781477302
0.04084947947947948,0.00036205111772408954,0.0003631126841719262,0.00037044352796582886
0.04114976976976977,0.00036205302735414086,0.0003631304577204966,0.00037057102440499895
0.04145006006006006,0.00036205473442957326,0.00036314814811708174,0.0003706992686703381
0.04175035035035035,0.0003620562367343122,0.0003631657531571533,0.00037082825875341813
0.04205064064064064,0.0003620575317577965,0.00036318327034091935,0.0003709579923459119
0.04235093093093093,0.0003620586172475432,0.00036320069742584726,0.00037108846747694463
0.042651221221221225,0.00036205949112272373,0.00036321803234025396,0.00037121968200250904
0.04295151151151151,0.0003620601510513702,0.0003632352727605398,0.00037135163403098637
0.043251801801801805,0.00036206059481465325,0.0003632524164753903,0.00037148432143908894
0.04355209209209209,0.0003620608202137554,0.00036326946129272564,0.000371617742202901
0.043852382382382385,0.0003620608250697391,0.000363286405039534,0.000371751894312905
0.04415267267267267,0.00036206060722383804,0.0003633032455621771,0.0003718867757742522
0.044452962962962965,0.00036206016453733947,0.00036331998072623717,0.00037202238460665865
0.04475325325325325,0.0003620594948916603,0.0003633366084166284,0.00037215871884443974
0.045053543543543545,0.00036205859618843733,0.000363353126537673,0.0003722957765366422
0.04535383383383383,0.0003620574663495066,0.00036336953301307345,0.0003724335557469746
0.045654124124124125,0.0003620561033170211,0.0003633858257860653,0.0003725720545539393
0.04595441441441441,0.0003620545050534163,0.00036340200281931995,0.0003727112710507907
0.046254704704704705,0.0003620526695415696,0.00036341806209513883,0.00037285120334567406
0.046554994994995,0.00036205059478468943,0.0003634340016153703,0.00037299184956152837
0.046855285285285285,0.0003620482788065024,0.00036344981940153454,0.0003731332078362598
0.04715557557557558,0.0003620457196512397,0.0003634655134948511,0.00037327527632270013
0.047455865865865865,0.00036204291538367156,0.00036348108195626005,0.00037341805318866217
0.04775615615615616,0.0003620398640891351,0.0003634965228664494,0.0003735615366169537
0.048056446446446445,0.00036203656387367306,0.000363511834326008,0.0003737057248055231
0.04835673673673674,0.0003620330128639715,0.0003635270144553282,0.0003738506159673416
0.048657027027027025,0.0003620292092074498,0.000363542061394731,0.0003739962083305626
0.04895731731731732,0.00036202515107230243,0.00036355697330449355,0.0003741425001384871
0.049257607607607605,0.00036202083664756135,0.0003635717483648909,0.00037428948964966097
0.0495578978978979,0.000362016264143096,0.0003635863847762308,0.00037443717513784697
0.049858188188188185,0.0003620114317896897,0.00036360088075891583,0.00037458555489212897
0.05015847847847848,0.00036200633783906033,0.00036361523455345074,0.00037473462721688416
0.05045876876876877,0.0003620009805639715,0.00036362944442055317,0.0003748843904319149
0.05075905905905906,0.0003619953582581492,0.00036364350864111217,0.00037503484287236544
0.05105934934934935,0.0003619894692364692,0.000363657425516313,0.0003751859828888676
0.05135963963963964,0.00036198331183487364,0.00036367119336758874,0.00037533780884749235
0.05165992992992993,0.000361976884410517,0.00036368481053677265,0.0003754903191298814
0.05196022022022022,0.0003619701853417451,0.000363698275386036,0.00037564351213317804
0.05226051051051051,0.00036196321302813667,0.000363711586297992,0.0003757973862701519
0.0525608008008008,0.0003619559658905938,0.0003637247416757236,0.00037595193996919213
0.05286109109109109,0.00036194844237133483,0.00036373773994280434,0.00037610717167434193
0.05316138138138138,0.00036194064093397066,0.00036375057954338846,0.00037626307984537505
0.05346167167167167,0.00036193256006354646,0.00036376325894221795,0.00037641966295779566
0.05376196196196196,0.0003619241982665278,0.0003637757766246502,0.0003765769195028801
0.05406225225225225,0.00036191555407095316,0.0003637881310967553,0.00037673484798775303
0.054362542542542545,0.0003619066260263301,0.0003638003208852672,0.00037689344693533217
0.05466283283283283,0.00036189741270382936,0.00036381234453774364,0.0003770527148844946
0.054963123123123125,0.00036188791269619464,0.00036382420062247567,0.0003772126503899867
0.05526341341341341,0.00036187812461788843,0.00036383588772867514,0.0003773732520225767
0.055563703703703705,0.0003618680471050642,0.0003638474044663706,0.00037753451836898544
0.05586399399399399,0.00036185767881562886,0.00036385874946653213,0.00037769644803199026
0.056164284284284285,0.0003618470184292913,0.00036386992138111307,0.0003778590396304529
0.05646457457457457,0.00036183606464760404,0.00036388091888306384,0.0003780222917993403
0.056764864864864865,0.00036182481619399104,0.0003638917406663736,0.0003781862031897662
0.05706515515515515,0.0003618132718137823,0.00036390238544610487,0.0003783507724690188
0.057365445445445445,0.00036180143027429723,0.00036391285195847695,0.0003785159983206235
0.05766573573573574,0.0003617892903648237,0.0003639231389608519,0.00037868187944437026
0.057966026026026025,0.00036177685089672923,0.00036393324523182474,0.00037884841455632784
0.05826631631631632,0.00036176411070341224,0.00036394316957118894,0.00037901560238889215
0.058566606606606605,0.00036175106864042017,0.00036395291080006803,0.0003791834416908349
0.0588668968968969,0.0003617377235854702,0.0003639624677609088,0.00037935193122734523
0.059167187187187185,0.0003617240744384284,0.00036397183931748123,0.00037952106978000194
0.05946747747747748,0.0003617101201214626,0.0003639810243549965,0.0003796908561469123
0.059767767767767765,0.0003616958595789796,0.00036399002178010703,0.00037986128914266337
0.06006805805805806,0.0003616812917777226,0.00036399883052092713,0.0003800323675984055
0.060368348348348345,0.00036166641570677116,0.0003640074495271095,0.000380204090361852
0.06066863863863864,0.0003616512303776312,0.00036401587776987293,0.00038037645629736966
0.060968928928928925,0.00036163573482420747,0.00036402411424200226,0.00038054946428593
0.06126921921921922,0.0003616199281029006,0.00036403215795795946,0.0003807231132252342
0.06156950950950951,0.00036160380929260716,0.0003640400079538489,0.0003808974020296854
0.0618697997997998,0.00036158737749477504,0.00036404766328749366,0.0003810723296304372
0.06217009009009009,0.00036157063183346605,0.0003640551230384981,0.0003812478949754769
0.06247038038038038,0.0003615535714553558,0.0003640623863082268,0.0003814240970296118
0.06277067067067066,0.00036153619552973387,0.0003640694522198673,0.000381600934774462
0.06307096096096096,0.0003615185032486423,0.0003640763199184646,0.0003817784072085925
0.06337125125125125,0.0003615004938268898,0.0003640829885710392,0.00038195651334754777
0.06367154154154153,0.00036148216650198906,0.0003640894573664552,0.00038213525222374756
0.06397183183183182,0.00036146352053430253,0.0003640957255155938,0.0003823146228866814
0.06427212212212212,0.00036144455520705637,0.0003641017922513812,0.00038249462440287374
0.0645724124124124,0.0003614252698263404,0.0003641076568287327,0.0003826752558558841
0.06487270270270269,0.00036140566372115657,0.00036411331852468504,0.0003828565163464248
0.06517299299299298,0.00036138573624352327,0.0003641187766384238,0.00038303840499235436
0.06547328328328328,0.00036136548676839186,0.00036412403049123493,0.00038322092092865634
0.06577357357357357,0.00036134491469380636,0.00036412907942667133,0.00038340406330759913
0.06607386386386385,0.0003613240194408271,0.0003641339228104626,0.00038358783129863877
0.06637415415415415,0.0003613028004536556,0.00036413856003063294,0.0003837722240885508
0.06667444444444444,0.0003612812571996346,0.00036414299049752213,0.0003839572408814232
0.06697473473473473,0.00036125938916924116,0.00036414721364376457,0.00038414288089864274
0.06727502502502501,0.00036123719587623226,0.00036415122892445584,0.0003843291433790613
0.06757531531531531,0.0003612146768575547,0.00036415503581700703,0.00038451602757888503
0.0678756056056056,0.0003611918316734977,0.00036415863382136676,0.00038470353277181984
0.06817589589589589,0.0003611686599076028,0.0003641620224599032,0.0003848916582489953
0.06847618618618617,0.0003611451611668093,0.00036416520127752205,0.00038508040331911714
0.06877647647647647,0.00036112133508144073,0.00036416816984170125,0.00038526976730843265
0.06907676676676676,0.0003610971813052394,0.000364170927742484,0.00038545974956075146
0.06937705705705705,0.0003610726995153801,0.0003641734745925343,0.00038565034943750104
0.06967734734734735,0.00036104788941258154,0.00036417581002720634,0.00038584156631780997
0.06997763763763763,0.00036102275072105033,0.00036417793370451673,0.0003860333995984455
0.07027792792792792,0.00036099728318855773,0.00036417984530520003,0.00038622584869389687
0.0705782182182182,0.000360971486586488,0.00036418154453279894,0.00038641891303644454
0.0708785085085085,0.0003609453607098176,0.000364183031113581,0.00038661259207609794
0.07117879879879879,0.0003609189053772194,0.0003641843047966914,0.00038680688528072715
0.07147908908908908,0.0003608921204310486,0.00036418536535414575,0.00038700179213605607
0.07177937937937937,0.00036086500573738467,0.00036418621258080264,0.00038719731214564845
0.07207966966966967,0.00036083756118605176,0.00036418684629448833,0.00038739344483102595
0.07237995995995995,0.0003608097866907231,0.00036418726633601073,0.00038759018973167497
0.07268025025025024,0.0003607816821888238,0.00036418747256910383,0.00038778754640499125
0.07298054054054053,0.0003607532476416625,0.0003641874648805596,0.0003879855144264255
0.07328083083083083,0.00036072448303450105,0.00036418724318029727,0.00038818409338952503
0.07358112112112111,0.0003606953883764155,0.0003641868074012039,0.00038838328290582286
0.0738814114114114,0.00036066596370052523,0.00036418615749940486,0.00038858308260503877
0.0741817017017017,0.00036063620906390953,0.00036418529345411815,0.0003887834921349892
0.07448199199199199,0.00036060612454764246,0.0003641842152677724,0.00038898451116168437
0.07478228228228227,0.0003605757102568691,0.00036418292296599986,0.0003891861393693352
0.07508257257257256,0.00036054496632084015,0.00036418141659774056,0.0003893883764604228
0.07538286286286286,0.0003605138928928567,0.00036417969623513124,0.00038959122215562886
0.07568315315315315,0.00036048249015042944,0.00036417776197371354,0.00038979467619400243
0.07598344344344343,0.0003604507582951749,0.0003641756139322952,0.0003899987383328765
0.07628373373373372,0.00036041869755300965,0.0003641732522531513,0.00039020340834802075
0.07658402402402402,0.0003603863081739836,0.00036417067710188544,0.0003904086860335096
0.0768843143143143,0.0003603535904324537,0.00036416788866756866,0.00039061457120189574
0.07718460460460459,0.00036032054462711155,0.0003641648871627809,0.0003908210636842102
0.07748489489489489,0.0003602871710809072,0.00036416167282355555,0.0003910281633299137
0.07778518518518518,0.00036025347014120856,0.0003641582459094836,0.00039123587000704924
0.07808547547547547,0.0003602194421797045,0.0003641546067036927,0.00039144418360215205
0.07838576576576575,0.00036018508759257106,0.0003641507555129514,0.00039165310402040215
0.07868605605605605,0.0003601504068003608,0.00036414669266759264,0.0003918626311855411
0.07898634634634634,0.00036011540024814825,0.0003641424185216527,0.000392072765039983
0.07928663663663663,0.0003600800684054814,0.00036413793345281553,0.0003922835055448007
0.07958692692692691,0.00036004441176645807,0.00036413323786248925,0.00039249485267978806
0.07988721721721721,0.00036000843084971895,0.0003641283321758129,0.00039270680644344635
0.0801875075075075,0.00035997212619851005,0.0003641232168417191,0.0003929193668530742
0.08048779779779779,0.0003599354983806688,0.00036411789233291303,0.0003931325339447331
0.08078808808808809,0.0003598985479887004,0.00036411235914592804,0.00039334630777333734
0.08108837837837837,0.00035986127563977094,0.00036410661780117426,0.00039356068841264746
0.08138866866866866,0.0003598236819757558,0.0003641006688429316,0.00039377567595529767
0.08168895895895895,0.0003597857676632468,0.0003640945128394052,0.0003939912705128584
0.08198924924924925,0.0003597475333936215,0.00036408815038273257,0.0003942074722158434
0.08228953953953953,0.00035970897988295975,0.00036408158208899033,0.00039442428121368167
0.08258982982982982,0.00035967010787223835,0.00036407480859829144,0.0003946416976748843
0.0828901201201201,0.0003596309181272475,0.0003640678305747991,0.00039485972178698175
0.0831904104104104,0.00035959141143859785,0.00036406064870664334,0.00039507835375651723
0.08349070070070069,0.0003595515886218245,0.0003640532637060809,0.00039529759380915047
0.08379099099099098,0.0003595114505174149,0.00036404567630952955,0.0003955174421897134
0.08409128128128127,0.00035947099799069765,0.0003640378872774297,0.0003957378991620922
0.08439157157157157,0.0003594302319320647,0.0003640298973944592,0.00039595896500942834
0.08469186186186185,0.0003593891532568533,0.0003640217074694571,0.0003961806400340287
0.08499215215215214,0.0003593477629054223,0.0003640133183354724,0.0003964029245574416
0.08529244244244244,0.00035930606184319397,0.00036400473084981233,0.00039662581892050547
0.08559273273273273,0.00035926405106065373,0.0003639959458940356,0.0003968493234833212
0.08589302302302301,0.00035922173157336423,0.000363986964373994,0.0003970734386253283
0.0861933133133133,0.0003591791044220208,0.0003639777872198463,0.0003972981647452842
0.0864936036036036,0.0003591361706724652,0.00036396841538611363,0.0003975235022613821
0.08679389389389389,0.0003590929314157415,0.0003639588498517074,0.0003977494516122365
0.08709418418418417,0.0003590493877679915,0.00036394909161984595,0.00039797601325268495
0.08739447447447446,0.00035900554087065634,0.0003639391417182558,0.0003982031876602829
0.08769476476476476,0.0003589613918913853,0.0003639290012000529,0.0003984309753309809
0.08799505505505505,0.00035891694202010854,0.00036391867113985676,0.0003986593767802346
0.08829534534534533,0.000358872192475046,0.00036390815263977194,0.0003988883925430606
0.08859563563563563,0.0003588271444987384,0.00036389744682543274,0.000399118023174036
0.08889592592592592,0.0003587817993590259,0.00036388655484696775,0.00039934826924734046
0.0891962162162162,0.00035873615834913775,0.0003638754778791317,0.00039957913135677675
0.08949650650650649,0.0003586902227876651,0.00036386421712122224,0.0003998106101157986
0.0897967967967968,0.0003586439940186231,0.0003638527737971839,0.00040004270615755233
0.09009708708708708,0.00035859747341066006,0.00036384114915558735,0.0004002754201348907
0.09039737737737737,0.0003585506623602422,0.000363829344468887,0.00040050875272038683
0.09069766766766765,0.0003585035622869215,0.0003638173610365572,0.0004007427046063827
0.09099795795795795,0.00035845617463653445,0.0003638052001804365,0.0004009772765050171
0.09129824824824824,0.0003584085008804319,0.0003637928632478568,0.0004012124691482044
0.09159853853853853,0.00035836054251552063,0.0003637803516109428,0.00040144828328708
0.09189882882882881,0.0003583123010642564,0.0003637676666665701,0.00040168471969465047
0.09219911911911911,0.00035826377807468557,0.0003637548098364418,0.00040192177916178323
0.0924994094094094,0.0003582149751204036,0.00036374178256701195,0.0004021594624999056
0.09279969969969969,0.0003581658938006868,0.0003637285863296383,0.0004023977705404358
0.09309998998998999,0.0003581165357404367,0.00036371522262056144,0.0004026367041347692
0.09340028028028027,0.00035806690259020807,0.0003637016929608425,0.00040287626415426436
0.09370057057057056,0.0003580169960262225,0.00036368799889648085,0.0004031164514903124
0.09400086086086085,0.000357966817750445,0.0003636741419984213,0.0004033572670543578
0.09430115115115115,0.0003579163694905352,0.000363660123862547,0.0004035987117779402
0.09460144144144143,0.00035786565299990303,0.00036364594610970025,0.0004038407866126456
0.09490173173173172,0.0003578146700577156,0.0003636316103857243,0.0004040834925302175
0.095202022022022,0.0003577634224689319,0.00036361711836149085,0.00040432683052257085
0.0955023123123123,0.0003577119120642819,0.00036360247173286564,0.00040457080160172243
0.0958026026026026,0.00035766014070037766,0.00036358767222082616,0.0004048154067999715
0.09610289289289288,0.0003576081102595885,0.0003635727215713577,0.00040506064716977486
0.09640318318318318,0.0003575558226502004,0.00036355762155558524,0.0004053065237838785
0.09670347347347347,0.00035750327980635377,0.0003635423739697455,0.0004055530377352762
0.09700376376376375,0.0003574504836880779,0.00036352698063518013,0.00040580019013727875
0.09730405405405404,0.00035739743628134674,0.000363511443398426,0.0004060479821235141
0.09760434434434434,0.0003573441395980023,0.00036349576413113177,0.0004062964148479273
0.09790463463463463,0.0003572905956759076,0.00036347994473021755,0.00040654548948489133
0.09820492492492491,0.0003572368065788076,0.0003634639871177153,0.0004067952072290895
0.0985052152152152,0.00035718277439650975,0.0003634478932409771,0.0004070455692957095
0.0988055055055055,0.00035712850124478,0.0003634316650725569,0.0004072965769203393
0.09910579579579579,0.00035707398926539125,0.0003634153046102734,0.0004075482313590159
0.09940608608608607,0.00035701924062619267,0.0003633988138772651,0.00040780053388831533
0.09970637637637636,0.0003569642575210197,0.00036338219492190044,0.00040805348580526257
0.10000666666666666,0.00035690904216983954,0.0003633654498179581,0.0004083070884274703
0.10030695695695695,0.00035685359681866813,0.00036334858066448816,0.0004085613430930904
0.10060724724724723,0.0003567979237395838,0.00036333158958589545,0.00040881625116082065
0.10090753753753753,0.00035674202523088006,0.00036331447873203665,0.0004090718140100577
0.10120782782782782,0.00035668590361685043,0.000363297250278026,0.00040932803304069565
0.1015081181181181,0.00035662956124806605,0.0003632799064245268,0.0004095849096734175
0.1018084084084084,0.0003565730005011536,0.0003632624493975292,0.000409842445349487
0.1021086986986987,0.00035651622377895487,0.0003632448814484754,0.00041010064153086667
0.10240898898898898,0.0003564592335105199,0.0003632272048543078,0.0004103594997002802
0.10270927927927927,0.00035640203215107913,0.0003632094219174001,0.00041061902136117073
0.10300956956956955,0.0003563446221820851,0.00036319153496564005,0.00041087920803773575
0.10330985985985985,0.0003562870061112333,0.0003631735463524022,0.00041114006127496855
0.10361015015015014,0.0003562291864724551,0.0003631554584565752,0.0004114015826386583
0.10391044044044043,0.0003561711658259595,0.00036313727368262466,0.00041166377371543855
0.10421073073073073,0.0003561129467582122,0.0003631189944605234,0.0004119266361127735
0.10451102102102101,0.0003560545318819913,0.00036310062324583503,0.00041219017145902037
0.1048113113113113,0.0003559959238363386,0.00036308216251967895,0.0004124543814033946
0.10511160160160159,0.0003559371252866497,0.0003630636147888,0.00041271926761606015
0.10541189189189189,0.0003558781389246396,0.0003630449825855614,0.0004129848317881227
0.10571218218218217,0.00035581896746835623,0.0003630262684679031,0.00041325107563160157
0.10601247247247246,0.0003557596136622293,0.00036300747501947367,0.000413518000879555
0.10631276276276275,0.00035570008027699385,0.0003629886048495054,0.00041378560928596875
0.10661305305305305,0.0003556403701098082,0.00036296966059293223,0.00041405390262588826
0.10691334334334333,0.00035558048598422626,0.00036295064491038975,0.00041432288269541845
0.10721363363363362,0.00035552043075017664,0.0003629315604881597,0.0004145925513116683
0.10751392392392391,0.00035546020728403904,0.000362912410038288,0.00041486291031289646
0.10781421421421421,0.00035539981848856095,0.0003628931962984805,0.0004151339615583935
0.1081145045045045,0.00035533926729301724,0.0003628739220322627,0.0004154057069286482
0.10841479479479478,0.0003552785566530159,0.00036285459002881326,0.000415678148325202
0.10871508508508508,0.0003552176895507131,0.0003628352031031304,0.00041595128767082934
0.10901537537537537,0.0003551566689946953,0.00036281576409596256,0.00041622512690946134
0.10931566566566565,0.0003550954980200277,0.00036279627587384317,0.00041649966800620664
0.10961595595595594,0.00035503417968830303,0.00036277674132914606,0.0004167749129474624
0.10991624624624624,0.000354972717087558,0.00036275716337998143,0.0004170508637407755
0.11021653653653653,0.0003549111133323915,0.00036273754497035543,0.00041732752241504384
0.11051682682682681,0.00035484937156386037,0.00036271788907001057,0.00041760489102034976
0.1108171171171171,0.00035478749494961825,0.0003626981986746408,0.00041788297162814736
0.1111174074074074,0.0003547254866838323,0.00036267847680573895,0.0004181617663312001
0.11141769769769769,0.00035466334998717625,0.0003626587265106451,0.00041844127724354613
0.11171798798798797,0.00035460108810696916,0.00036263895086264403,0.00041872150650067164
0.11201827827827827,0.0003545387043169812,0.00036261915296081915,0.0004190024562593306
0.11231856856856856,0.0003544762019176695,0.00036259933593024013,0.00041928412869776666
0.11261885885885885,0.00035441358423600466,0.00036257950292183094,0.0004195665260155815
0.11291914914914913,0.0003543508546255611,0.00036255965711243926,0.00041984965043380396
0.11321943943943943,0.00035428801646651686,0.0003625398017048642,0.00042013350419493195
0.11351972972972972,0.00035422507316566765,0.00036251993992782866,0.0004204180895629045
0.11382002002002001,0.0003541620281564059,0.0003625000750360069,0.00042070340882316426
0.1141203103103103,0.0003540988848987417,0.0003624802103100108,0.0004209894642826159
0.1144206006006006,0.0003540356468793235,0.0003624603490564454,0.0004212762582697302
0.11472089089089088,0.00035397231761145204,0.00036244049460788796,0.0004215637931344954
0.11502118118118117,0.00035390890063503877,0.00036242065032289494,0.00042185207124843804
0.11532147147147147,0.0003538453995166613,0.000362400819586009,0.00042214109500466473
0.11562176176176175,0.00035378181784957025,0.0003623810058078075,0.0004224308668178897
0.11592205205205204,0.00035371815925362704,0.00036236121242480546,0.0004227213891243656
0.11622234234234233,0.0003536544273754355,0.00036234144289963577,0.0004230126643820706
0.11652263263263263,0.0003535906258881824,0.00036232170072086206,0.0004233046950705005
0.11682292292292291,0.0003535267584918178,0.0003623019894031451,0.0004235974836908976
0.1171232132132132,0.0003534628289129302,0.00036228231248715964,0.0004238910327661466
0.11742350350350349,0.00035339884090482276,0.00036226267353964975,0.0004241853448408092
0.11772379379379379,0.0003533347982474719,0.0003622430761533943,0.00042448042248115214
0.11802408408408407,0.0003532707047475825,0.0003622235239472485,0.00042477626827518156
0.11832437437437436,0.0003532065642385257,0.0003622040205661231,0.0004250728848326085
0.11862466466466465,0.00035314238058041514,0.0003621845696810261,0.00042537027478491835
0.11892495495495495,0.0003530781576600514,0.00036216517498901396,0.0004256684407853359
0.11922524524524523,0.0003530138993909984,0.00036214584021328905,0.0004259673855089227
0.11952553553553552,0.00035294960971352096,0.0003621265691031231,0.0004262671116525077
0.11982582582582582,0.0003528852925945847,0.0003621073654338572,0.00042656762193471476
0.12012611611611611,0.0003528209520278977,0.0003620882330069783,0.0004268689190960115
0.1204264064064064,0.0003527565920339315,0.0003620691756500774,0.00042717100589871604
0.12072669669669668,0.00035269221665986533,0.00036205019721686355,0.0004274738851270249
0.12102698698698698,0.000352627829979614,0.00036203130158716373,0.0004277775595869504
0.12132727727727727,0.0003525634360938626,0.00036201249266695074,0.0004280820321064596
0.12162756756756755,0.0003524990391300109,0.00036199377438830144,0.000428387305535384
0.12192785785785784,0.0003524346432422429,0.00036197515070947317,0.0004286933827454889
0.12222814814814814,0.0003523702526114364,0.00036195662561480657,0.0004290002666304457
0.12252843843843843,0.0003523058714452812,0.00036193820311486435,0.00042930796010592215
0.12282872872872871,0.0003522415039781679,0.00036191988724627866,0.00042961646610948506
0.12312901901901901,0.00035217715447131287,0.00036190168207193146,0.0004299257876007531
0.1234293093093093,0.00035211282721261256,0.00036188359168077416,0.000430235927561258
0.12372959959959959,0.0003520485265167683,0.0003618656201879733,0.00043054688899457627
0.12402988988988987,0.00035198425672522404,0.0003618477717348481,0.0004308586749262877
0.12433018018018017,0.00035192002220619384,0.0003618300504888705,0.00043117128840399616
0.12463047047047046,0.000351855827354669,0.00036181246064374145,0.00043148473249739194
0.12493076076076075,0.00035179167659235566,0.000361795006419266,0.0004317990102981617
0.12523105105105106,0.00035172757436776475,0.0003617776920614643,0.00043211412492007856
0.12553134134134133,0.00035166352515615673,0.00036176052184254404,0.00043243007949903683
0.12583163163163164,0.0003515995334595415,0.00036174350006087236,0.0004327468771929688
0.12613192192192194,0.000351535603806713,0.0003617266310410039,0.0004330645211819417
0.1264322122122122,0.0003514717407532217,0.0003617099191337153,0.00043338301466815804
0.1267325025025025,0.0003514079488813951,0.0003616933687159568,0.00043370236087596215
0.1270327927927928,0.0003513442328002686,0.0003616769841908174,0.000434022563051778
0.12733308308308308,0.00035128059714569643,0.00036166076998765673,0.0004343436244642479
0.12763337337337338,0.00035121704658026137,0.0003616447305619802,0.00043466554840417004
0.12793366366366365,0.0003511535857933165,0.00036162887039550146,0.0004349883381845193
0.12823395395395396,0.0003510902195009713,0.0003616131939961284,0.0004353119971404751
0.12853424424424426,0.00035102695244607074,0.0003615977058979633,0.0004356365286293934
0.12883453453453453,0.0003509637893982509,0.00036158241066132357,0.0004359619360308972
0.12913482482482483,0.0003509007351538626,0.00036156731287269317,0.00043628822274678625
0.12943511511511513,0.0003508377945360061,0.00036155241714476427,0.00043661539220111317
0.1297354054054054,0.0003507749723945519,0.00036153772811643725,0.0004369434478402115
0.1300356956956957,0.00035071227360609913,0.00036152325045279293,0.00043727239313263305
0.13033598598598597,0.00035064970307401716,0.00036150898884515503,0.00043760223156925904
0.13063627627627628,0.0003505872657283346,0.0003614949480109514,0.00043793296666316817
0.13093656656656658,0.0003505249665259197,0.00036148113269390825,0.0004382646019498379
0.13123685685685685,0.0003504628104502999,0.0003614675476638768,0.00043859714098696406
0.13153714714714715,0.0003504008025117661,0.0003614541977169511,0.00043893058735462037
0.13183743743743745,0.0003503389477473029,0.000361441087675371,0.0004392649446551544
0.13213772772772772,0.0003502772512206445,0.00036142822238759836,0.00043960021651329173
0.13243801801801802,0.0003502157180222121,0.00036141560672826173,0.0004399364065760525
0.13273830830830832,0.00035015435326917616,0.00036140324559821857,0.00044027351851287644
0.1330385985985986,0.00035009316210538044,0.0003613911439244652,0.0004406115560155188
0.1333388888888889,0.0003500321497014111,0.00036137930666021306,0.0004409505227981475
0.13363917917917917,0.00034997132125449276,0.0003613677387848263,0.00044129042259726664
0.13393946946946947,0.0003499106819886272,0.00036135644530390504,0.0004416312591718416
0.13423975975975977,0.00034985023715441294,0.00036134543124914653,0.0004419730363031671
0.13454005005005004,0.00034978999202920497,0.00036133470167849097,0.000442315757795006
0.13484034034034034,0.0003497299519169897,0.0003613242616760104,0.000442659427473506
0.13514063063063064,0.0003496701221484544,0.0003613141163519573,0.00044300404918728303
0.13544092092092092,0.0003496105080809317,0.0003613042708427369,0.00044334962680733087
0.13574121121121122,0.00034955111509844816,0.00036129473031095566,0.00044369616422718777
0.13604150150150152,0.0003494919486116341,0.00036128549994531717,0.0004440436653627561
0.1363417917917918,0.0003494330140577928,0.0003612765849607194,0.0004443921341524479
0.1366420820820821,0.000349374316900887,0.00036126799059819914,0.0004447415745571226
0.13694237237237236,0.00034931586263148295,0.00036125972212493196,0.0004450919905601425
0.13724266266266266,0.0003492576567667924,0.00036125178483424614,0.0004454433861673518
0.13754295295295296,0.00034919970485062374,0.00036124418404558795,0.00044579576540707683
0.13784324324324324,0.0003491420124534378,0.0003612369251045633,0.00044614913233017445
0.13814353353353354,0.0003490845851722643,0.00036123001338287525,0.0004465034910099974
0.13844382382382384,0.0003490274286307646,0.00036122345427838654,0.00044685884554242217
0.1387441141141141,0.00034897054847912723,0.00036121725321500153,0.000447215200045821
0.1390444044044044,0.0003489139503942071,0.0003612114156428259,0.0004475725586611523
0.1393446946946947,0.00034885764007936554,0.00036120594703801384,0.0004479309255518843
0.13964498498498498,0.0003488016232645677,0.00036120085290285153,0.0004482903049040435
0.13994527527527528,0.00034874590570631303,0.0003611961387656737,0.000448650700926187
0.14024556556556556,0.0003486904931876422,0.0003611918101809261,0.0004490121178494372
0.14054585585585586,0.00034863539151817197,0.0003611878727291726,0.0004493745599275373
0.14084614614614616,0.0003485806065340255,0.0003611843320170116,0.0004497380314367472
0.14114643643643643,0.00034852614409782573,0.0003611811936770973,0.0004501025366759129
0.14144672672672673,0.00034847201009872986,0.00036117846336815307,0.0004504680799664526
0.14174701701701703,0.00034841821045242943,0.00036117614677502047,0.0004508346656524609
0.1420473073073073,0.0003483647511010393,0.00036117424960847855,0.0004512022981005212
0.1423475975975976,0.0003483116380131948,0.00036117277760543826,0.00045157098169987947
0.1426478878878879,0.00034825887718397536,0.0003611717365287828,0.00045194072086236076
0.14294817817817818,0.0003482064746349947,0.00036117113216749264,0.00045231152002246644
0.14324846846846848,0.00034815443641423444,0.0003611709703364649,0.00045268338363724236
0.14354875875875875,0.00034810276859614797,0.0003611712568766662,0.000453056316186376
0.14384904904904905,0.0003480514772816329,0.00036117199765509783,0.0004534303221722519
0.14414933933933935,0.0003480005685979684,0.0003611731985646502,0.00045380540611977827
0.14444962962962962,0.0003479500486988779,0.00036117486552430383,0.0004541815725765952
0.14474991991991992,0.0003478999237644595,0.0003611770044789492,0.0004545588261129496
0.14505021021021022,0.0003478502000012068,0.0003611796213994767,0.000454937171321744
0.1453505005005005,0.0003478008836419605,0.0003611827222827005,0.00045531661281851543
0.1456507907907908,0.00034775198094596366,0.00036118631315142785,0.0004556971552414843
0.14595108108108107,0.00034770349819875784,0.0003611904000543481,0.0004560788032515195
0.14625137137137137,0.00034765544171228013,0.0003611949890661506,0.0004564615615321732
0.14655166166166167,0.00034760781782475214,0.00036120008628737904,0.0004568454347896461
0.14685195195195194,0.00034756063290070083,0.00036120569784452855,0.00045723042775281525
0.14715224224224224,0.0003475138933309793,0.00036121182988997635,0.0004576165451732478
0.14745253253253254,0.0003474676055327114,0.00036121848860200256,0.0004580037918251803
0.14775282282282282,0.00034742177594924983,0.00036122568018469997,0.00045839217250549097
0.14805311311311312,0.00034737641105033606,0.00036123341086816835,0.00045878169203387303
0.14835340340340342,0.00034733151733180173,0.0003612416869082369,0.0004591723552525573
0.1486536936936937,0.00034728710131582546,0.00036125051458665153,0.00045956416702658265
0.148953983983984,0.00034724316955073165,0.0003612599002109432,0.00045995713224359497
0.14925427427427426,0.00034719972861110143,0.0003612698501145317,0.00046035125581401354
0.14955456456456456,0.0003471567850976756,0.0003612803706566012,0.0004607465426709201
0.14985485485485486,0.0003471143456373754,0.0003612914682221413,0.00046114299777009343
0.15015514514514514,0.00034707241688328866,0.0003613031492219615,0.0004615406260900373
0.15045543543543544,0.00034703100551466276,0.00036131542009263523,0.0004619394326319595
0.15075572572572574,0.0003469901182368701,0.00036132828729650707,0.00046233942241979964
0.151056016016016,0.0003469497617813802,0.00036134175732164403,0.0004627406005001389
0.1513563063063063,0.0003469099429057876,0.000361355836681905,0.0004631429719423527
0.1516565965965966,0.00034687066839377695,0.00036137053191685753,0.00046354654183849986
0.15195688688688688,0.0003468319450550747,0.0003613858495917638,0.0004639513153033223
0.15225717717717718,0.0003467937797255183,0.0003614017962976432,0.0004643572974743493
0.15255746746746746,0.00034675617926693825,0.0003614183786511474,0.00046476449351177257
0.15285775775775776,0.0003467191505671999,0.0003614356032946506,0.00046517290859852956
0.15315804804804806,0.00034668270054018235,0.0003614534768961661,0.00046558254794026865
0.15345833833833833,0.00034664683612578573,0.000361472006149402,0.0004659934167653909
0.15375862862862863,0.00034661156428983375,0.0003614911977736432,0.00046640552032498755
0.15405891891891893,0.00034657689202413633,0.0003615110585138276,0.00046681886389286775
0.1543592092092092,0.0003465428263464618,0.0003615315951405254,0.0004672334527655933
0.1546594994994995,0.00034650937430046047,0.0003615528144498559,0.00046764929226243007
0.1549597897897898,0.00034647654295574815,0.0003615747232635774,0.0004680663877253896
0.15526008008008008,0.00034644433940779484,0.00036159732842896974,0.00046848474451918753
0.15556037037037038,0.0003464127707779596,0.0003616206368188962,0.00046890436803128516
0.15586066066066065,0.0003463818442134281,0.00036164465533171375,0.0004693252636718201
0.15616095095095095,0.0003463515668872749,0.0003616693908913768,0.00046974743687373116
0.15646124124124125,0.0003463219459983874,0.00036169485044730554,0.0004701708930926543
0.15676153153153152,0.00034629298877141,0.00036172104097438595,0.00047059563780689484
0.15706182182182182,0.0003462647024568208,0.00036174796947303217,0.00047102167651753846
0.15736211211211212,0.000346237094330841,0.0003617756429690963,0.000471449014748368
0.1576624024024024,0.00034621017169545604,0.0003618040685138893,0.00047187765804591886
0.1579626926926927,0.0003461839418783669,0.0003618332531841392,0.00047230761197940285
0.158262982982983,0.0003461584122329969,0.00036186320408201217,0.0004727388821407913
0.15856327327327327,0.0003461335901384574,0.0003618939283350428,0.0004731714741447318
0.15886356356356357,0.0003461094829995265,0.0003619254330961691,0.00047360539362861775
0.15916385385385384,0.00034608609824667014,0.00036195772554371147,0.00047404064625256037
0.15946414414414414,0.0003460634433359311,0.00036199081288130347,0.00047447723769936806
0.15976443443443444,0.00034604152574901903,0.00036202470233794026,0.0004749151736745602
0.16006472472472472,0.00034602035299320655,0.00036205940116791624,0.0004753544599063672
0.16036501501501502,0.0003459999326013638,0.00036209491665083193,0.0004757951021457235
0.16066530530530532,0.00034598027213188914,0.00036213125609158014,0.00047623710616628845
0.1609655955955956,0.0003459613791687785,0.00036216842682032513,0.0004766804777644115
0.1612658858858859,0.00034594326132143804,0.0003622064361924193,0.0004771252227591116
0.1615661761761762,0.0003459259262248715,0.0003622452915885352,0.00047757134699214637
0.16186646646646646,0.00034590938153951367,0.00036228500041449174,0.0004780188563279636
0.16216675675675676,0.0003458936349512512,0.00036232557010134475,0.00047846775665369434
0.16246704704704704,0.000345878694171374,0.0003623670081052549,0.0004789180538791113
0.16276733733733734,0.00034586456693667944,0.0003624093219076613,0.0004793697539367883
0.16306762762762764,0.0003458512610092432,0.0003624525190150246,0.00047982286278185765
0.1633679179179179,0.000345838784176572,0.00036249660695897995,0.0004802773863921972
0.1636682082082082,0.00034582714425149264,0.00036254159329626723,0.0004807333307683334
0.1639684984984985,0.00034581634907220743,0.00036258748560871745,0.0004811907019335107
0.16426878878878878,0.0003458064065021624,0.0003626342915031902,0.0004816495059335735
0.16456907907907908,0.00034579732443010963,0.0003626820186116292,0.000482109748837084
0.16486936936936936,0.00034578911077004504,0.00036273067459095115,0.00048257143673520464
0.16516965965965966,0.00034578177346126365,0.0003627802671231778,0.00048303457574185027
0.16546994994994996,0.0003457753204681932,0.00036283080391521366,0.0004834991719934942
0.16577024024024023,0.0003457697597805051,0.000362882292698985,0.0004839652316492929
0.16607053053053053,0.0003457650994130243,0.00036293474123135633,0.00048443276089105147
0.16637082082082083,0.0003457613474057153,0.0003629881572941099,0.00048490176592318884
0.1666711111111111,0.0003457585118236961,0.00036304254869395924,0.00048537225297278636
0.1669714014014014,0.00034575660075716885,0.0003630979232625009,0.00048584422828956003
0.1672716916916917,0.0003457556223214059,0.00036315428885617257,0.0004863176981457981
0.16757198198198198,0.00034575558465674283,0.00036321165335628097,0.0004867926688364582
0.16787227227227228,0.00034575649592853003,0.0003632700246689463,0.0004872691466790702
0.16817256256256255,0.00034575836432713947,0.0003633294107251023,0.00048774713801379155
0.16847285285285285,0.0003457611980679509,0.00036338981948048216,0.0004882266492034007
0.16877314314314315,0.0003457650053912617,0.0003634512589155564,0.0004887076866332482
0.16907343343343342,0.00034576979456230755,0.00036351373703551876,0.0004891902567112499
0.16937372372372372,0.00034577557387129726,0.0003635772618703695,0.0004896743658679842
0.16967401401401402,0.00034578235163321147,0.0003636418414746864,0.0004901600205564974
0.1699743043043043,0.0003457901361880178,0.00036370748392783314,0.0004906472272525192
0.1702745945945946,0.0003457989359004418,0.00036377419733376465,0.0004911359924542683
0.1705748848848849,0.0003458087591600295,0.0003638419898210829,0.0004916263226825493
0.17087517517517517,0.0003458196143811612,0.000363910869543016,0.0004921182244807254
0.17117546546546547,0.0003458315100029266,0.00036398084467736264,0.0004926117044146971
0.17147575575575574,0.00034584445448918727,0.00036405192342650605,0.0004931067690729096
0.17177604604604604,0.0003458584563284864,0.0003641241140173515,0.0004936034250663246
0.17207633633633634,0.00034587352403407656,0.00036419742470133326,0.0004941016790284344
0.17237662662662662,0.0003458896661438851,0.00036427186375441456,0.0004946015376152899
0.17267691691691692,0.00034590689122044466,0.0003643474394769905,0.0004951030075053958
0.17297720720720722,0.0003459252078509001,0.00036442416019391577,0.000495606095399774
0.1732774974974975,0.0003459446246470016,0.00036450203425450467,0.0004961108080219628
0.1735777877877878,0.00034596515024504226,0.0003645810700324617,0.0004966171521179827
0.1738780780780781,0.00034598679330584414,0.00036466127592585384,0.0004971251344563221
0.17417836836836836,0.00034600956251473747,0.0003647426603571313,0.0004976347618279517
0.17447865865865866,0.00034603346658153983,0.00036482523177309295,0.0004981460410463101
0.17477894894894894,0.0003460585142404868,0.00036490899864478205,0.0004986589789472556
0.17507923923923924,0.00034608471425030124,0.0003649939694676252,0.0004991735823891633
0.17537952952952954,0.0003461120753940339,0.00036508015276123795,0.0004996898582527928
0.1756798198198198,0.0003461406064791603,0.00036516755706952203,0.0005002078134413654
0.1759801101101101,0.000346170316337463,0.00036525619096055423,0.0005007274548804938
0.1762804004004004,0.0003462012138250453,0.00036534606302660727,0.0005012487895182105
0.17658069069069068,0.0003462333078223384,0.0003654371818841706,0.0005017718243250022
0.17688098098098098,0.00034626660723397623,0.0003655295561738117,0.0005022965662936849
0.17718127127127128,0.00034630112098885807,0.00036562319456023146,0.0005028230224394942
0.17748156156156156,0.00034633685804008607,0.0003657181057322295,0.0005033511998000229
0.17778185185185186,0.0003463738273649722,0.00036581429840271823,0.000503881105435304
0.17808214214214213,0.0003464120379648994,0.0003659117813085491,0.0005044127464276169
0.17838243243243243,0.0003464514988654188,0.0003660105632106517,0.0005049461298816532
0.17868272272272273,0.0003464922191162151,0.00036611065289396394,0.0005054812629244759
0.178983013013013,0.0003465342077909536,0.0003662120591673354,0.0005060181527053939
0.1792833033033033,0.0003465774739873917,0.00036631479086357555,0.000506556806396094
0.1795835935935936,0.0003466220268272674,0.0003664188568394122,0.0005070972311905578
0.17988388388388388,0.0003466678754563274,0.00036652426597547083,0.0005076394343050752
0.18018417417417418,0.0003467150290442228,0.0003666310271761841,0.0005081834229781895
0.18048446446446445,0.0003467634967845856,0.00036673914936991014,0.000508729204470787
0.18078475475475475,0.00034681328789485516,0.00036684864150869634,0.0005092767860659375
0.18108504504504505,0.0003468644116164446,0.00036695951256850157,0.0005098261750690683
0.18138533533533532,0.0003469168772144912,0.0003670717715489255,0.0005103773788077623
0.18168562562562562,0.0003469706939779882,0.0003671854274733474,0.0005109304046318763
0.18198591591591592,0.0003470258712196944,0.00036730048938884985,0.0005114852599134995
0.1822862062062062,0.00034708241827610675,0.00036741696636617,0.0005120419520469113
0.1825864964964965,0.0003471403445074392,0.00036753486749969283,0.000512600488448603
0.1828867867867868,0.00034719965929760205,0.00036765420190745107,0.0005131608765572837
0.18318707707707707,0.0003472603720541395,0.000367774978731035,0.000513723123833798
0.18348736736736737,0.0003473224922082088,0.0003678972071355993,0.0005142872377611601
0.18378765765765764,0.0003473860292146011,0.0003680208963098702,0.0005148532258445956
0.18408794794794794,0.00034745099255163725,0.00036814605546604817,0.0005154210956114097
0.18438823823823824,0.0003475173917211541,0.00036827269383980094,0.0005159908546110564
0.18468852852852852,0.000347585236248546,0.00036840082069031915,0.0005165625104151389
0.18498881881881882,0.0003476545356826122,0.00036853044530012896,0.0005171360706173259
0.18528910910910912,0.000347725299595647,0.0003686615769752308,0.0005177115428334211
0.1855893993993994,0.0003477975375833081,0.0003687942250449189,0.0005182889347012665
0.1858896896896897,0.00034787125926464407,0.00036892839886189244,0.000518868253880804
0.18618997997998,0.0003479464742820737,0.0003690641078021306,0.0005194495080540484
0.18649027027027026,0.0003480231923012958,0.00036920136126490644,0.0005200327049250247
0.18679056056056056,0.0003481014230112961,0.0003693401686727174,0.0005206178522197888
0.18709085085085084,0.0003481811761243264,0.00036948053947131326,0.0005212049576864414
0.18739114114114114,0.00034826246137585615,0.0003696224831296474,0.0005217940290950795
0.18769143143143144,0.0003483452885245236,0.00036976600913981444,0.0005223850742377828
0.1879917217217217,0.0003484296673521431,0.00036991112701705714,0.000522978100928613
0.188292012012012,0.00034851560766364226,0.0003700578462997317,0.0005235731170036076
0.1885923023023023,0.0003486031192870484,0.0003702061765492662,0.0005241701303207585
0.18889259259259258,0.00034869221207342593,0.0003703561273501327,0.0005247691487599709
0.18919288288288288,0.0003487828958968764,0.00037050770830982654,0.0005253701802230767
0.18949317317317318,0.0003488751806545107,0.00037066092905884557,0.0005259732326338695
0.18979346346346346,0.0003489690762663866,0.00037081579925061364,0.0005265783139379587
0.19009375375375376,0.00034906459267548123,0.00037097232856152934,0.0005271854321029085
0.19039404404404403,0.00034916173984768373,0.000371130526690841,0.0005277945951180987
0.19069433433433433,0.0003492605277717539,0.0003712904033607231,0.0005284058109948087
0.19099462462462463,0.0003493609664592459,0.0003714519683161305,0.0005290190877661055
0.1912949149149149,0.0003494630659445358,0.00037161523132485386,0.0005296344334869141
0.1915952052052052,0.00034956683628477314,0.0003717802021774713,0.000530251856233975
0.1918954954954955,0.0003496722875598185,0.0003719468906872997,0.0005308713641058033
0.19219578578578578,0.0003497794298722087,0.00037211530669033904,0.000531492965222688
0.19249607607607608,0.00034988827334719863,0.0003722854600453282,0.0005321166677267064
0.19279636636636638,0.0003499988281326291,0.0003724573606336268,0.0005327424797816754
0.19309665665665665,0.00035011110439896187,0.00037263101835924295,0.0005333704095731515
0.19339694694694695,0.00035022511233920306,0.00037280644314874323,0.0005340004653083957
0.19369723723723722,0.00035034086216888943,0.0003729836449512802,0.0005346326552163883
0.19399752752752752,0.00035045836412605363,0.0003731626337385163,0.0005352669875477792
0.19429781781781783,0.00035057762847119645,0.0003733434195046306,0.0005359034705749097
0.1945981081081081,0.0003506986654872382,0.00037352601226627036,0.0005365421125917771
0.1948983983983984,0.0003508214854794772,0.0003737104220624954,0.0005371829219139937
0.1951986886886887,0.0003509460987755966,0.00037389665895478513,0.0005378259068788346
0.19549897897897897,0.0003510725157255812,0.00037408473302699,0.0005384710758451483
0.19579926926926927,0.00035120074670170337,0.00037427465438527596,0.0005391184371933908
0.19609955955955957,0.0003513308020984887,0.0003744664331581382,0.0005397679993255841
0.19639984984984984,0.0003514626923327088,0.0003746600794963667,0.0005404197706653444
0.19670014014014015,0.0003515964278432565,0.00037485560357292114,0.0005410737596577633
0.19700043043043042,0.00035173201909127066,0.0003750530155830836,0.0005417299747695475
0.19730072072072072,0.0003518694765598934,0.00037525232574418116,0.0005423884244888169
0.19760101101101102,0.00035200881075441587,0.00037545354429579375,0.0005430491173252575
0.1979013013013013,0.00035215003220215313,0.00037565668149956016,0.0005437120618099964
0.1982015915915916,0.00035229315145242357,0.00037586174763920566,0.0005443772664956228
0.1985018818818819,0.00035243817907654185,0.0003760687530205212,0.0005450447399561811
0.19880217217217216,0.00035258512566772177,0.0003762777079712801,0.000545714490787122
0.19910246246246247,0.0003527340018410763,0.00037648862284124507,0.0005463865276052818
0.19940275275275274,0.00035288481823364526,0.00037670150800215435,0.000547060859048952
0.19970304304304304,0.0003530375855042289,0.0003769163738476314,0.0005477374937777335
0.20000333333333334,0.00035319231433345033,0.000377133230793171,0.0005484164404725919
0.2003036236236236,0.0003533490154237068,0.0003773520892761534,0.0005490977078358716
0.2006039139139139,0.0003535076994990727,0.00037757295975573285,0.000549781304591164
0.2009042042042042,0.00035366837730535505,0.00037779585271287275,0.0005504672394834112
0.20120449449449448,0.0003538310596099825,0.000378020778650269,0.0005511555212788302
0.20150478478478479,0.00035399575720198445,0.0003782477480923016,0.000551846158764864
0.20180507507507509,0.00035416248089201186,0.000378476771585097,0.0005525391607502511
0.20210536536536536,0.0003543312415122124,0.0003787078596963686,0.0005532345360649213
0.20240565565565566,0.00035450204991626516,0.00037894102301547217,0.0005539322935600444
0.20270594594594593,0.0003546749169792904,0.00037917627215329486,0.0005546324421079191
0.20300623623623623,0.0003548498535978842,0.0003794136177423385,0.000555334990602091
0.20330652652652653,0.0003550268706899798,0.0003796530704365461,0.000556039947957207
0.2036068168168168,0.0003552059791948822,0.0003798946409113574,0.0005567473231090359
0.2039071071071071,0.0003553871900732544,0.000380138339863674,0.0005574571250145169
0.2042073973973974,0.0003555705143070062,0.0003803841780117556,0.0005581693626516282
0.20450768768768768,0.0003557559628992804,0.00038063216609526135,0.0005588840450194282
0.20480797797797798,0.0003559435468744737,0.0003808823148751944,0.0005596011811380766
0.20510826826826828,0.0003561332772781117,0.00038113463513382573,0.0005603207800487092
0.20540855855855855,0.00035632516517686286,0.0003813891376747078,0.0005610428508135076
0.20570884884884885,0.0003565192216585106,0.0003816458333226261,0.0005617674025156644
0.20600913913913912,0.00035671545783189096,0.0003819047329235714,0.0005624944442593205
0.20630942942942943,0.0003569138848268441,0.00038216584734466347,0.0005632239851695864
0.20660971971971973,0.0003571145137942072,0.0003824291874741717,0.000563956034392514
0.20691001001001,0.000357317355905766,0.0003826947642214529,0.0005646906010950623
0.2072103003003003,0.00035752242235418535,0.00038296258851688164,0.000565427694465076
0.2075105905905906,0.0003577297243530578,0.0003832326713119269,0.000566167323711321
0.20781088088088087,0.00035793927313674395,0.00038350502357895055,0.0005669094980633727
0.20811117117117117,0.00035815107996044204,0.00038377965631133243,0.0005676542267716578
0.20841146146146147,0.0003583651561000767,0.0003840565805233037,0.0005684015191074129
0.20871175175175175,0.00035858151285230594,0.00038433580725000943,0.0005691513843626705
0.20901204204204205,0.00035880016153447963,0.000384617347547446,0.0005699038318502589
0.20931233233233232,0.00035902111348457,0.0003849012124923848,0.0005706588709037397
0.20961262262262262,0.00035924438006115084,0.0003851874131823724,0.0005714165108774011
0.20991291291291292,0.00035946997264336977,0.00038547596073567475,0.0005721767611462369
0.2102132032032032,0.0003596979026308858,0.0003857668662912775,0.0005729396311059537
0.2105134934934935,0.0003599281814438693,0.0003860601410088163,0.0005737051301729287
0.2108137837837838,0.0003601608205229048,0.00038635579606852155,0.0005744732677841272
0.21111407407407407,0.00036039583132903286,0.0003866538426712529,0.0005752440533972336
0.21141436436436437,0.0003606332253436248,0.0003869542920384092,0.0005760174964904649
0.21171465465465467,0.0003608730140683761,0.0003872571554118451,0.0005767936065626256
0.21201494494494494,0.00036111520902534083,0.0003875624440540029,0.0005775723931331425
0.21231523523523524,0.0003613598217567446,0.0003878701692476491,0.0005783538657418985
0.2126155255255255,0.0003616068638250883,0.0003881803422960406,0.0005791380339493571
0.2129158158158158,0.00036185634681300954,0.00038849297452273057,0.0005799249073364307
0.2132161061061061,0.00036210828232329656,0.00038880807727164485,0.0005807144955045293
0.21351639639639639,0.0003623626819788811,0.00038912566190701936,0.0005815068080755464
0.21381668668668669,0.00036261955742265817,0.00038944573981326835,0.0005823018546917136
0.21411697697697699,0.00036287892031759694,0.00038976832239508846,0.0005830996450157527
0.21441726726726726,0.00036314078234668534,0.0003900934210773685,0.0005839001887307516
0.21471755755755756,0.0003634051552127565,0.00039042104730506455,0.0005847034955401217
0.21501784784784783,0.0003636720506386068,0.00039075121254329714,0.0005855095751676476
0.21531813813813813,0.0003639414803669194,0.00039108392827728183,0.0005863184373574443
0.21561842842842843,0.000364213456160091,0.0003914192060121627,0.000587130091873854
0.2159187187187187,0.0003644879898004119,0.00039175705727317184,0.0005879445485015566
0.216219009009009,0.0003647650930898791,0.0003920974936054908,0.0005887618170454731
0.2165192992992993,0.0003650447778501681,0.000392440526574174,0.0005895819073307232
0.21681958958958958,0.00036532705592259157,0.00039278616776413505,0.0005904048292025843
0.21711987987987988,0.00036561193916818946,0.0003931344287802438,0.000591230592526637
0.21742017017017018,0.00036589943946745834,0.00039348532124704877,0.0005920592071884945
0.21772046046046045,0.00036618956872051106,0.0003938388568089368,0.0005928906830939551
0.21802075075075075,0.00036648233884695874,0.00039419504713001513,0.000593725030168947
0.21832104104104103,0.0003667777617858345,0.0003945539038940557,0.0005945622583594171
0.21862133133133133,0.000367075849495635,0.00039491543880450924,0.0005954023776314349
0.21892162162162163,0.00036737661395419563,0.0003952796635844219,0.0005962453979710611
0.2192219119119119,0.0003676800671587391,0.00039564658997643526,0.0005970913293844166
0.2195222022022022,0.0003679862211257365,0.00039601622974270306,0.0005979401818975438
0.2198224924924925,0.000368295087890963,0.00039638859466491205,0.000598791965556518
0.22012278278278277,0.00036860667950938675,0.0003967636965441848,0.0005996466904273287
0.22042307307307307,0.0003689210080551619,0.00039714154720106587,0.0006005043665958665
0.22072336336336337,0.00036923808562158017,0.00039752215847550093,0.0006013650041679364
0.22102365365365365,0.000369557924321022,0.0003979055422267605,0.0006022286132691887
0.22132394394394395,0.0003698805362849361,0.0003982917103334399,0.0006030952040451468
0.22162423423423422,0.0003702059336637836,0.00039868067469339685,0.0006039647866611306
0.22192452452452452,0.00037053412862698976,0.0003990724472237167,0.0006048373713022637
0.22222481481481482,0.00037086513336291593,0.0003994670398606501,0.0006057129681734177
0.2225251051051051,0.00037119896007884595,0.00039986446455968216,0.0006065915874992611
0.2228253953953954,0.00037153562100085413,0.000400264733295283,0.0006074732395241061
0.2231256856856857,0.0003718751283739094,0.00040066785806114336,0.0006083579345120688
0.22342597597597597,0.0003722174944616463,0.0004010738508698278,0.000609245682746784
0.22372626626626627,0.00037256273154654546,0.00040148272375306604,0.0006101364945316975
0.22402655655655657,0.00037291085192966283,0.00040189448876139233,0.0006110303801897393
0.22432684684684684,0.0003732618679307756,0.00040230915796434646,0.0006119273500635111
0.22462713713713714,0.00037361579188822935,0.0004027267434503351,0.0006128274145151477
0.2249274274274274,0.0003739726361589729,0.00040314725732659706,0.0006137305839263724
0.2252277177177177,0.00037433241311841253,0.00040357071171913395,0.0006146368686983511
0.225528008008008,0.00037469513516048825,0.0004039971187727656,0.0006155462792518177
0.22582829829829829,0.00037506081469757674,0.0004044264906509984,0.0006164588260269277
0.22612858858858859,0.00037542946416042194,0.00040485883953602503,0.0006173745194832936
0.2264288788788789,0.0003758010959981628,0.0004052941776287039,0.0006182933700999566
0.22672916916916916,0.00037617572267820837,0.0004057325171484341,0.0006192153883753035
0.22702945945945946,0.00037655335668627943,0.00040617387033325264,0.0006201405848271363
0.22732974974974976,0.00037693401052632525,0.00040661824943967473,0.0006210689699925678
0.22763004004004003,0.0003773176967204542,0.0004070656667426939,0.0006220005544280288
0.22793033033033033,0.0003777044278089614,0.00040751613453576807,0.0006229353487092193
0.2282306206206206,0.00037809421635023877,0.000407969665130771,0.0006238733634311364
0.2285309109109109,0.0003784870749207053,0.00040842627085787425,0.0006248146092079562
0.2288312012012012,0.000378883016114856,0.00040888596406563754,0.0006257590966731036
0.22913149149149148,0.00037928205254514347,0.0004093487571208976,0.0006267068364791614
0.22943178178178178,0.0003796841968419437,0.0004098146624086918,0.0006276578392978779
0.22973207207207208,0.0003800894616535905,0.0004102836923323347,0.0006286121158201388
0.23003236236236235,0.00038049785964618804,0.0004107558593132096,0.0006295696767558839
0.23033265265265265,0.00038090940350371527,0.0004112311757909076,0.0006305305328341768
0.23063294294294295,0.0003813241059279007,0.00041170965422304695,0.0006314946948030933
0.23093323323323323,0.0003817419796382296,0.0004121913070853425,0.0006324621734297708
0.23123352352352353,0.0003821630373718188,0.0004126761468714324,0.0006334329795002619
0.2315338138138138,0.0003825872918834447,0.000413164186092968,0.0006344071238196317
0.2318341041041041,0.000383014755945571,0.00041365543727955867,0.0006353846172119371
0.2321343943943944,0.0003834454423481057,0.00041414991297861886,0.0006363654705200394
0.23243468468468467,0.0003838793638985469,0.0004146476257554585,0.0006373496946057502
0.23273497497497497,0.0003843165334218579,0.00041514858819317185,0.0006383373003497339
0.23303526526526527,0.0003847569637603909,0.0004156528128925821,0.0006393282986514384
0.23333555555555555,0.0003852006677739564,0.0004161603124722829,0.0006403227004291648
0.23363584584584585,0.0003856476583396981,0.0004166710995685344,0.0006413205166199767
0.23393613613613612,0.000386097948352003,0.00041718518683517974,0.0006423217581796245
0.23423642642642642,0.0003865515507226261,0.0004177025869437634,0.0006433264360826904
0.23453671671671672,0.0003870084783804753,0.0004182233125833018,0.0006443345613223461
0.234837007007007,0.00038746874427163236,0.0004187473764603461,0.0006453461449104428
0.2351372972972973,0.0003879323613593805,0.00041927479129894724,0.000646361197877518
0.2354375875875876,0.000388399342624024,0.00041980556984055895,0.000647379731272657
0.23573787787787787,0.0003888697010629716,0.00042033972484406545,0.0006484017561635622
0.23603816816816817,0.0003893434496906184,0.00042087726908567047,0.0006494272836364556
0.23633845845845847,0.00038982060153833903,0.0004214182153589041,0.0006504563247961073
0.23663874874874874,0.0003903011696544251,0.0004219625764745813,0.0006514888907657654
0.23693903903903904,0.00039078516710404354,0.0004225103652607254,0.0006525249926871493
0.2372393293293293,0.00039127260696922295,0.0004230615945625543,0.0006535646417204083
0.2375396196196196,0.0003917635023487562,0.000423616277242439,0.0006546078490441073
0.2378399099099099,0.00039225786635821436,0.00042417442617984774,0.0006556546258551718
0.23814020020020019,0.0003927557121298844,0.00042473605427133937,0.0006567049833689151
0.2384404904904905,0.0003932570528127205,0.00042530117443048687,0.0006577589328189554
0.2387407807807808,0.0003937619015722746,0.0004258697995878219,0.000658816485457181
0.23904107107107106,0.0003942702715907173,0.00042644194269085556,0.0006598776525537781
0.23934136136136136,0.0003947821760667339,0.00042701761670397437,0.0006609424453971474
0.23964165165165166,0.0003952976282155171,0.0004275968346084402,0.0006620108752939044
0.23994194194194193,0.00039581664126872584,0.0004281796094023349,0.0006630829535688582
0.24024223223223223,0.0003963392284744155,0.0004287659541004976,0.0006641586915649283
0.2405425225225225,0.00039686540309703117,0.0004293558817345597,0.0006652381006432145
0.2408428128128128,0.0003973951784172827,0.0004299494053527503,0.0006663211921828227
0.2411431031031031,0.00039792856773226276,0.000430546538020056,0.0006674079775809971
0.24144339339339338,0.0003984655843552107,0.00043114729281800573,0.0006684984682529746
0.24174368368368368,0.00039900624161563064,0.00043175168284474014,0.0006695926756320122
0.24204397397397398,0.000399550552859132,0.0004323597212149005,0.0006706906111693181
0.24234426426426425,0.0004000985314474778,0.00043297142105964276,0.0006717922863340789
0.24264455455455455,0.00040065019075846003,0.00043358679552655405,0.0006728977126133628
0.24294484484484485,0.00040120554418594107,0.00043420585777963205,0.0006740069015121475
0.24324513513513513,0.00040176460513972195,0.00043482862099923636,0.0006751198645532364
0.24354542542542543,0.00040232738704553545,0.00043545509838201213,0.000676236613277266
0.2438457157157157,0.0004028939033450876,0.0004360853031409803,0.0006773571592427127
0.244146006006006,0.00040346416749584973,0.0004367192485053087,0.0006784815140257472
0.2444462962962963,0.0004040381929711623,0.00043735694772040895,0.0006796096892203382
0.24474658658658657,0.0004046159932600893,0.00043799841404782575,0.0006807416964381141
0.24504687687687687,0.00040519758186745997,0.0004386436607652436,0.0006818775473084113
0.24534716716716717,0.00040578297231375765,0.00043929270116640357,0.0006830172534781978
0.24564745745745745,0.0004063721781350921,0.00043994554856105483,0.0006841608266120458
0.24594774774774775,0.0004069652128832271,0.0004406022162750031,0.0006853082783921521
0.24624803803803805,0.00040756209012540734,0.0004412627176499165,0.0006864596205182136
0.24654832832832832,0.0004081628234443996,0.0004419270660434224,0.0006876148647074753
0.24684861861861862,0.00040876742643848607,0.00044259527482901767,0.0006887740226947034
0.2471489089089089,0.0004093759127213395,0.0004432673573960058,0.000689937106232115
0.2474491991991992,0.0004099882959219814,0.00044394332714945556,0.0006911041270893231
0.2477494894894895,0.00041060458968480984,0.00044462319751019386,0.0006922750970533853
0.24804977977977977,0.0004112248076694955,0.00044530698191472956,0.0006934500279287062
0.24835007007007007,0.00041184896355096756,0.0004459946938152534,0.0006946289315370585
0.24865036036036037,0.00041247707101937925,0.00044668634667956175,0.0006958118197175206
0.24895065065065064,0.0004131091437800105,0.00044738195399100095,0.0006969987043264347
0.24925094094094094,0.00041374519555327505,0.0004480815292484605,0.0006981895972373933
0.2495512312312312,0.0004143852400746578,0.00044878508596629674,0.0006993845103412041
0.2498515215215215,0.00041502929109468734,0.0004494926376743605,0.0007005834555458904
0.2501518118118118,0.00041567736237890784,0.00045020419791788613,0.000701786444776635
0.2504521021021021,0.0004163294677077406,0.0004509197802574222,0.0007029934899756771
0.2507523923923924,0.000416985620876581,0.0004516393982689146,0.0007042046031024499
0.25105268268268266,0.000417645835695625,0.00045236306554351235,0.0007054197961333594
0.251352972972973,0.00041831012598995965,0.00045309079568769256,0.000706639081061923
0.25165326326326326,0.00041897850559937527,0.00045382260232302435,0.0007078624698986027
0.25195355355355353,0.0004196509883784075,0.00045455849908628,0.0007090899746708401
0.25225384384384386,0.0004203275881963231,0.0004552984996293724,0.0007103216074230492
0.25255413413413413,0.00042100831893697455,0.00045604261761920256,0.0007115573802165057
0.2528544244244244,0.0004216931944988553,0.00045679086673777736,0.000712797305129402
0.25315471471471473,0.00042238222879500964,0.0004575432606820501,0.0007140413942567508
0.253455005005005,0.00042307543575297035,0.00045829981316390656,0.0007152896597103844
0.2537552952952953,0.0004237728293147794,0.00045906053791015117,0.0007165421136189065
0.2540555855855856,0.0004244744234368908,0.00045982544866245145,0.000717798768127699
0.2543558758758759,0.000425180232090136,0.00046059455917728254,0.0007190596353988388
0.25465616616616615,0.00042589026925967527,0.00046136788322587163,0.0007203247276110838
0.2549564564564564,0.00042660454894501154,0.0004621454345942119,0.0007215940569598664
0.25525674674674675,0.0004273230851598517,0.0004629272270829654,0.0007228676356572164
0.255557037037037,0.0004280458919321689,0.0004637132745074768,0.0007241454759318172
0.2558573273273273,0.0004287729833040571,0.00046450359069764857,0.0007254275900288251
0.25615761761761763,0.0004295043733317516,0.0004652981894979688,0.0007267139902099803
0.2564579079079079,0.00043024007608555986,0.00046609708476742784,0.0007280046887534891
0.2567581981981982,0.00043098010564986827,0.00046690029037954606,0.0007292996979540653
0.2570584884884885,0.0004317244761230174,0.0004677078202222351,0.0007305990301228124
0.2573587787787788,0.00043247320161730884,0.00046851968819781875,0.0007319026975872375
0.25765906906906905,0.00043322629625896364,0.00046933590822297033,0.0007332107126912443
0.2579593593593594,0.0004339837741880598,0.00047015649422867123,0.0007345230877950359
0.25825964964964965,0.0004347456495584906,0.0004709814601601692,0.0007358398352751219
0.2585599399399399,0.00043551193653795783,0.00047181081997697133,0.0007371609675243251
0.25886023023023025,0.00043628264930788835,0.0004726445876527263,0.0007384864969516639
0.2591605205205205,0.0004370578020633717,0.0004734827771752312,0.0007398164359823725
0.2594608108108108,0.00043783740901318785,0.0004743254025464244,0.0007411507970578671
0.2597611011011011,0.000438621484379724,0.00047517247778227495,0.0007424895926357172
0.2600613913913914,0.00043941004239889114,0.0004760240169127475,0.0007438328351895562
0.26036168168168167,0.00044020309732011736,0.0004768800339817886,0.0007451805372091155
0.26066197197197194,0.0004410006634064101,0.00047774054304734054,0.0007465327112002249
0.26096226226226227,0.00044180275493408555,0.0004786055581811402,0.0007478893696846317
0.26126255255255254,0.00044260938619292145,0.0004794750934688369,0.0007492505252001333
0.2615628428428428,0.00044342057148603203,0.00048034916300988134,0.0007506161903004446
0.26186313313313314,0.0004442363251297987,0.00048122778091744256,0.0007519863775551777
0.2621634234234234,0.0004450566614539464,0.0004821109613184771,0.0007533610995498763
0.2624637137137137,0.0004458815948013353,0.0004829987183535625,0.000754740368885877
0.262764004004004,0.00044671113952805125,0.000483891066176953,0.0007561241981803649
0.2630642942942943,0.00044754531000328057,0.0004847880189564682,0.0007575126000662832
0.26336458458458456,0.0004483841206093589,0.0004856895908735351,0.0007589055871923753
0.2636648748748749,0.0004492275857416114,0.0004865957961230419,0.0007603031722230383
0.26396516516516516,0.0004500757198083599,0.00048750664891333145,0.0007617053678383653
0.26426545545545543,0.00045092853723093657,0.0004884221634662289,0.0007631121867341384
0.26456574574574576,0.000451786052443566,0.0004893423540169167,0.0007645236416217172
0.26486603603603603,0.0004526482798933515,0.0004902672348139278,0.000765939745228067
0.2651663263263263,0.00045351523404022626,0.0004911968201190969,0.0007673605102957101
0.26546661661661664,0.00045438692935689806,0.0004921311242074844,0.0007687859495826357
0.2657669069069069,0.00045526338032887,0.0004930701613674385,0.0007702160758624108
0.2660671971971972,0.0004561446014542947,0.000494013945900415,0.0007716509019239509
0.2663674874874875,0.00045703060724400224,0.000494962492121033,0.0007730904405716665
0.2666677777777778,0.00045792141222147226,0.0004959158143570258,0.0007745347046253376
0.26696806806806805,0.0004588170309227091,0.0004968739269491165,0.0007759837069200443
0.2672683583583583,0.0004597174778962834,0.0004978368442510872,0.0007774374603062642
0.26756864864864865,0.0004606227677032698,0.0004988045806297026,0.0007788959776497267
0.2678689389389389,0.00046153291491712184,0.0004997771504645573,0.0007803592718313643
0.2681692292292292,0.0004624479341237553,0.000500754568148222,0.0007818273557473956
0.26846951951951953,0.00046336783992146496,0.0005017368480860832,0.000783300242309222
0.2687698098098098,0.0004642926469208067,0.0005027240046963088,0.0007847779444433572
0.2690701001001001,0.00046522236974464587,0.0005037160524098139,0.0007862604750914423
0.2693703903903904,0.00046615702302808815,0.0005047130056702875,0.0007877478472102378
0.2696706806806807,0.00046709662141837527,0.0005057148789339924,0.0007892400737714855
0.26997097097097095,0.0004680411795749753,0.0005067216866699101,0.0007907371677620192
0.2702712612612613,0.00046899071216944394,0.0005077334433596023,0.0007922391421836469
0.27057155155155155,0.0004699452338853341,0.0005087501634971139,0.0007937460100530605
0.2708718418418418,0.0004709047594182794,0.0005097718615890492,0.000795257784401926
0.27117213213213215,0.00047186930347589,0.0005107985521544678,0.0007967744782767863
0.2714724224224224,0.0004728388807777109,0.0005118302497248567,0.0007982961047390338
0.2717727127127127,0.00047381350605513184,0.0005128669688440404,0.0007998226768648337
0.272073003003003,0.00047479319405147047,0.0005139087240682572,0.000801354207745214
0.2723732932932933,0.00047577795952177815,0.0005149555299659575,0.0008028907104858582
0.27267358358358357,0.00047676781723293704,0.0005160074011179155,0.0008044321982072361
0.2729738738738739,0.0004777627819635005,0.0005170643521170762,0.0008059786840444588
0.27327416416416417,0.00047876286850373484,0.0005181263975685829,0.0008075301811473062
0.27357445445445444,0.0004797680916555011,0.0005191935520896668,0.000809086702680123
0.2738747447447447,0.00048077846623234555,0.0005202658303097157,0.0008106482618219016
0.27417503503503504,0.00048179400705927744,0.0005213432468701082,0.000812214871766137
0.2744753253253253,0.0004828147289728524,0.0005224258164242407,0.0008137865457208265
0.2747756156156156,0.0004838406468210821,0.0005235135536374586,0.0008153632969084487
0.2750759059059059,0.00048487177546344823,0.0005246064731870906,0.0008169451385659637
0.2753761961961962,0.00048590812977078457,0.0005257045897622756,0.0008185320839446952
0.27567648648648646,0.00048694972462524216,0.000526807918064004,0.0008201241463103304
0.2759767767767768,0.0004879965749203241,0.000527916472805097,0.0008217213389429406
0.27627706706706706,0.0004890486955607676,0.0005290302687101164,0.0008233236751368847
0.27657735735735733,0.000490106101462516,0.0005301493205153163,0.0008249311682007668
0.27687764764764766,0.0004911688075527124,0.0005312736429686493,0.0008265438314574713
0.27717793793793793,0.0004922368287696155,0.0005324032508296911,0.0008281616782440521
0.2774782282282282,0.0004933101800625589,0.0005335381588695842,0.0008297847219117388
0.27777851851851854,0.0004943888763919713,0.0005346783818710801,0.0008314129758259167
0.2780788088088088,0.0004954729327292726,0.0005358239346284002,0.000833046453366057
0.2783790990990991,0.0004965623640567907,0.0005369748319471943,0.000834685167925675
0.2786793893893894,0.0004976571853678308,0.000538131088644582,0.0008363291329123307
0.2789796796796797,0.000498757411666613,0.0005392927195490976,0.000837978361747628
0.27927996996996995,0.0004998630579681057,0.0005404597395005373,0.0008396328678670559
0.2795802602602602,0.0005009741392981368,0.000541632163350049,0.0008412926647200711
0.27988055055055056,0.0005020906706932754,0.0005428100059600358,0.0008429577657700429
0.28018084084084083,0.0005032126672007975,0.0005439932822040999,0.0008446281844941492
0.2804811311311311,0.0005043401438786788,0.0005451820069670571,0.0008463039343834522
0.28078142142142143,0.0005054731157954975,0.000546376195144832,0.0008479850289427743
0.2810817117117117,0.0005066115980303931,0.0005475758616444101,0.0008496714816906559
0.281382002002002,0.0005077556056731422,0.0005487810213839275,0.0008513633061594528
0.2816822922922923,0.0005089051538239298,0.0005499916892924284,0.0008530605158951071
0.2819825825825826,0.000510060257593474,0.0005512078803100035,0.0008547631244573001
0.28228287287287285,0.0005112209321028877,0.0005524296093876307,0.0008564711454192714
0.2825831631631632,0.000512387192483664,0.000553656891487217,0.000858184592367868
0.28288345345345345,0.0005135590538776214,0.0005548897415814519,0.0008599034789034746
0.2831837437437437,0.0005147365314369101,0.0005561281746538985,0.0008616278186399928
0.28348403403403405,0.0005159196403239294,0.0005573722056988681,0.0008633576252048344
0.2837843243243243,0.0005171083957112993,0.0005586218497214065,0.000865092912238824
0.2840846146146146,0.0005183028127817707,0.000559877121737197,0.0008668336933961851
0.2843849049049049,0.0005195029067282808,0.0005611380367726224,0.0008685799823445611
0.2846851951951952,0.0005207086927538351,0.0005624046098646474,0.0008703317927649043
0.28498548548548547,0.0005219201860714937,0.0005636768560607908,0.0008720891383514687
0.2852857757757758,0.000523137401904343,0.0005649547904191324,0.0008738520328118171
0.28558606606606607,0.0005243603554853926,0.0005662384280081673,0.0008756204898667103
0.28588635635635634,0.0005255890620576298,0.000567527783906889,0.0008773945232501204
0.2861866466466466,0.000526823536873916,0.0005688228732046857,0.0008791741467092246
0.28648693693693694,0.0005280637951969452,0.0005701237110012636,0.0008809593740042795
0.2867872272272272,0.000529309852299216,0.0005714303124066955,0.0008827502189086706
0.2870875175175175,0.0005305617234630244,0.0005727426925413101,0.0008845466952088557
0.2873878078078078,0.0005318194239803259,0.000574060866535657,0.0008863488167042688
0.2876880980980981,0.0005330829691528038,0.0005753848495305136,0.0008881565972073957
0.28798838838838836,0.0005343523742918008,0.0005767146566768092,0.0008899700505436772
0.2882886786786787,0.0005356276547182348,0.0005780503031355966,0.0008917891905514536
0.28858896896896896,0.0005369088257625512,0.0005793918040779555,0.0008936140310819574
0.28888925925925923,0.0005381959027647779,0.0005807391746850687,0.0008954445859992929
0.28918954954954956,0.0005394889010743864,0.0005820924301480693,0.0008972808691803669
0.28948983983983984,0.0005407878360502924,0.0005834515856680822,0.0008991228945149018
0.2897901301301301,0.0005420927230608205,0.0005848166564561066,0.0009009706759053257
0.29009042042042044,0.0005434035774836005,0.0005861876577330158,0.0009028242272667991
0.2903907107107107,0.0005447204147056572,0.0005875646047295638,0.0009046835625271879
0.290691001001001,0.0005460432501232584,0.0005889475126862817,0.0009065486956269936
0.2909912912912913,0.0005473720991419073,0.0005903363968534359,0.0009084196405193118
0.2912915815815816,0.0005487069771762804,0.000591731272491014,0.0009102964111698322
0.29159187187187185,0.0005500478996502273,0.0005931321548686627,0.0009121790215567416
0.2918921621621621,0.0005513948819967432,0.0005945390592657224,0.0009140674856708206
0.29219245245245246,0.0005527479396578369,0.0005959520009710395,0.000915961817515222
0.29249274274274273,0.0005541070880846002,0.000597370995283085,0.0009178620311056096
0.292793033033033,0.0005554723427371386,0.0005987960575098428,0.0009197681404700397
0.29309332332332333,0.0005568437190844391,0.000600227202968727,0.0009216801596488924
0.2933936136136136,0.0005582212326044542,0.0006016644469866092,0.0009235981026949197
0.2936939039039039,0.000559604898783983,0.0006031078048997426,0.0009255219836731277
0.2939941941941942,0.0005609947331187137,0.0006045572920537756,0.0009274518166608528
0.2942944844844845,0.0005623907511130774,0.0006060129238036407,0.0009293876157475955
0.29459477477477475,0.0005637929682802689,0.000607474715513534,0.0009313293950350895
0.2948950650650651,0.0005652014001421984,0.000608942682556908,0.0009332771686371838
0.29519535535535535,0.0005666160622294913,0.0006104168403164439,0.0009352309506799189
0.2954956456456456,0.0005680369700813356,0.0006118972041838922,0.0009371907553013328
0.29579593593593595,0.000569464139245586,0.0006133837895602179,0.0009391565966515927
0.2960962262262262,0.0005708975852786111,0.000614876611855393,0.0009411284888928353
0.2963965165165165,0.0005723373237453006,0.0006163756864884587,0.0009431064461992086
0.2966968068068068,0.0005737833702190442,0.0006178810288874625,0.0009450904827567955
0.2969970970970971,0.0005752357402816419,0.0006193926544893827,0.0009470806127635789
0.29729738738738737,0.0005766944495233101,0.0006209105787401484,0.0009490768504294492
0.2975976776776777,0.0005781595135426407,0.0006224348170945776,0.0009510792099761342
0.29789796796796797,0.0005796309479464967,0.0006239653850162799,0.0009530877056371442
0.29819825825825824,0.0005811087683500471,0.0006255022979776981,0.0009551023516577647
0.2984985485485485,0.000582592990376711,0.0006270455714600387,0.0009571231622950496
0.29879883883883884,0.0005840836296581095,0.0006285952209532583,0.0009591501518177378
0.2990991291291291,0.0005855807018340028,0.0006301512619559455,0.0009611833345062257
0.2993994194194194,0.0005870842225523185,0.0006317137099753831,0.0009632227246525737
0.2996997097097097,0.000588594207469019,0.0006332825805274375,0.0009652683365604167
0.3,0.0005901106722481439,0.0006348578891365378,0.0009673201845449356

